Up- and down-quark masses from QCD sum rules

The QCD up- and down-quark masses are determined from an optimized QCD Finite Energy Sum Rule (FESR) involving the correlator of axial-vector current divergences. In the QCD sector this correlator is known to five loop order in perturbative QCD (PQCD), together with non-perturbative corrections from the quark and gluon condensates. This FESR is designed to reduce considerably the systematic uncertainties arising from the hadronic spectral function. The determination is done in the framework of both fixed order and contour improved perturbation theory. Results from the latter, involving far less systematic uncertainties, are: $\bar{m}_u (2\, \mbox{GeV}) = (2.6 \, \pm \, 0.4) \, {\mbox{MeV}}$, $\bar{m}_d (2\, \mbox{GeV}) = (5.3 \, \pm \, 0.4) \, {\mbox{MeV}}$, and the sum $\bar{m}_{ud} \equiv (\bar{m}_u \, + \, \bar{m}_d)/2$, is $\bar{m}_{ud}({ 2 \,\mbox{GeV}}) =( 3.9 \, \pm \, 0.3 \,) {\mbox{MeV}}$.

==> Up-down-quark_masses_sum_rules_calculations__7__-_Copy.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    527191,      11148]
NotebookOptionsPosition[    511101,      10901]
NotebookOutlinePosition[    512065,      10933]
CellTagsIndexPosition[    512022,      10930]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["UP- AND DOWN- QUARK MASSES FROM QCD SUM RULES", "Title",
 CellFrame->{{0, 0}, {2, 0}},
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, {3.73371834358243*^9, 
   3.733718378072234*^9}, {3.733724321014792*^9, 3.7337243363163424`*^9}, {
   3.7391064184104595`*^9, 3.739106420723307*^9}, {3.7466894059468*^9, 
   3.746689433836176*^9}},ExpressionUUID->"c35670f0-1c7e-4f07-a92a-\
af24b0bb5d37"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Written", " ", "in", " ", "Mathematica", " ", "11.3"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.746995456925191*^9, 3.7469954687446966`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"009503d5-1188-4f60-ae59-8e49c60e8c74"],

Cell["\<\
This notebook provides code to calculate the mass of the up- and down- quarks \
using finite energy sum rules. It is intended as a supplement to the paper: \
Dominguez , Mes, Schilcher, \[OpenCurlyQuote]Up- and Down- Quark Masses from \
QCD Sum Rules\[CloseCurlyQuote], (2018). 

Always check for the latest version in the git repository: \
\[LineSeparator]https://github.com/AlexesMes/light-quark-masses . 
(This repository also contains additional resources which would be of \
interest to the reader.) 

Please cite the journal paper if any part of this code is used in your own \
research.
This work is licensed under the Creative Commons Attribution-ShareAlike 4.0 \
International License. To view a copy of this license, visit \
http://creativecommons.org/licenses/by-sa/4.0/ or send a letter to Creative \
Commons, PO Box 1866, Mountain View, CA 94042, USA.

Mathematica code written by A. Mes
ORCID ID: 0000-0002-1187-7655
Corresponding email address: MSXALE002@myuct.ac.za
Last revised: 19-12-2018. \
\>", "Text",
 CellFrame->{{0, 0}, {0.5, 0}},
 CellChangeTimes->{{3.746692728851579*^9, 3.746692746071354*^9}, {
   3.7467672420011077`*^9, 3.746767410182422*^9}, {3.746769820515586*^9, 
   3.746769833636096*^9}, {3.746995072106369*^9, 3.746995074354418*^9}, {
   3.7469951191926985`*^9, 3.746995353388173*^9}, {3.746995389625813*^9, 
   3.7469954108660364`*^9}, {3.747230974336955*^9, 3.74723097727689*^9}, {
   3.747232430939901*^9, 3.7472324315647545`*^9}, {3.74801026838249*^9, 
   3.748010297231531*^9}, {3.748232361726777*^9, 3.748232496906763*^9}, {
   3.7482327630535297`*^9, 3.7482327640377035`*^9}, {3.748232797579576*^9, 
   3.7482328029489374`*^9}, {3.7482378355529194`*^9, 3.748237858983006*^9}, 
   3.7482490465984144`*^9, 3.748672514139798*^9, {3.7497498741399083`*^9, 
   3.7497498751531315`*^9}, {3.75035352959453*^9, 3.7503535329717846`*^9}, {
   3.7539072334535313`*^9, 3.7539072357794805`*^9}, 3.754161148354142*^9},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"13303531-7350-45e5-9e1b-888b79baf461"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "GeneralUtilities`"}], " "}], "\[IndentingNewLine]", 
 RowBox[{"<<", "ErrorBarPlots`"}]}], "Input",
 CellChangeTimes->{
  3.7338183795369167`*^9, {3.7366561252297773`*^9, 3.736656233674082*^9}, 
   3.7366570205926886`*^9, {3.7366644612832003`*^9, 3.7366644627828474`*^9}, {
   3.736962960231865*^9, 3.736962964896143*^9}, {3.7377881491574135`*^9, 
   3.737788149789503*^9}, 3.746689746594469*^9, {3.747212133639507*^9, 
   3.747212134014418*^9}, {3.753875928970101*^9, 3.75387593912176*^9}, {
   3.753876004763439*^9, 3.753876036437995*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"8dd0df75-5c1e-4d24-be54-2fa8fa606900"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SetSystemOptions", "[", 
    RowBox[{"\"\<CheckMachineUnderflow\>\"", "\[Rule]", "False"}], "]"}], 
   ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "supresses", " ", "undeflow", " ", "warning", " ", 
    "messages"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.7472202006578665`*^9, 3.7472202053454313`*^9}, {
   3.7472206661353903`*^9, 3.74722066779128*^9}, 3.747222548524202*^9, {
   3.747222909660317*^9, 3.747222913111339*^9}, {3.7472230519643307`*^9, 
   3.747223052979737*^9}, {3.7472239111981773`*^9, 3.7472239159986696`*^9}, {
   3.747224311514128*^9, 3.7472243134461823`*^9}, {3.7472295634319773`*^9, 
   3.7472295673480105`*^9}, 3.7473705304864655`*^9, {3.7474572161616354`*^9, 
   3.747457234158244*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"65d7f64e-f7bc-418d-99bd-5db5cff6e703"],

Cell[CellGroupData[{

Cell["Initialize Constants - Global Inputs", "Subsection",
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.733643830538099*^9}, {
   3.733643927349227*^9, 3.733643932023472*^9}, {3.7336440646615667`*^9, 
   3.733644087763543*^9}, 3.7337131664425917`*^9, {3.7337157584555683`*^9, 
   3.7337157630921164`*^9}, {3.7389295450742598`*^9, 
   3.7389295488823414`*^9}, {3.7466897499753847`*^9, 
   3.7466897512958097`*^9}, {3.7466924559348083`*^9, 
   3.746692456340358*^9}},ExpressionUUID->"1dd2a7b5-eb0a-4f6a-81ea-\
2d9b083b2ab3"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Threshold", " ", 
      RowBox[{"energy", ".", " ", 
       RowBox[{"Source", ":", " ", "Bijnens"}]}]}], ",", " ", "Prades", ",", 
     " ", "deRafael", ",", " ", 
     RowBox[{"'", "Light", " ", "Quark", " ", "Masses", " ", "in", " ", 
      RowBox[{"QCD", "'"}], " ", 
      RowBox[{
       RowBox[{"(", "1995", ")"}], "."}]}]}], "*)"}],
   FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"sth", "=", 
     RowBox[{"9", "*", 
      RowBox[{"mpi", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Pion", " ", "Pole", " ", "data", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"m\[Pi]", " ", "and", " ", "f\[Pi]"}], ")"}], "[", 
         RowBox[{"in", " ", "MeV"}], "]"}], ".", " ", 
        RowBox[{"Source", ":", " ", 
         RowBox[{"(", 
          RowBox[{"Particle", " ", "Data", " ", "Group"}], ")"}]}]}]}], ",", 
      " ", 
      RowBox[{
       RowBox[{"Phys", ".", "Rev", ".", "D"}], " ", "98"}], ",", 
      RowBox[{"030001", " ", 
       RowBox[{"(", "2018", ")"}]}], ",", 
      RowBox[{
      "'", "Leptonic", " ", "decays", " ", "of", " ", "charged", " ", 
       "pseudoscalar", " ", 
       RowBox[{
        RowBox[{"mesons", "'"}], "."}]}]}], "*)"}],
    FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"mpi", " ", "=", " ", 
      FractionBox["134.9770", "1000"]}], ";", 
     RowBox[{"fpi", " ", "=", " ", 
      FractionBox["92.07", "1000"]}], ";"}],
    FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"sint0", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", "m\[Tau]", ")"}], "^", "2"}], " ", "=", " ", 
        RowBox[{"initial", " ", "reference", " ", "energy"}]}]}], ",", " ", 
      RowBox[{"aint0", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"coupling", " ", "strength", " ", "at", " ", "s"}], " ", 
           "=", " ", "sint0"}], ")"}], "/", " ", 
         RowBox[{"\[Pi]", ".", " ", "uncert0"}]}], " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "uncertainty", " ", "in", " ", "coupling", " ", "strength", " ", 
            "at", " ", "s"}], " ", "=", " ", "sint0"}], ")"}], "/", " ", 
         RowBox[{"\[Pi]", ".", " ", "\[IndentingNewLine]", 
          RowBox[{"Source", ":", " ", 
           RowBox[{
            RowBox[{"M", ".", "Tanabashi"}], " ", "et", " ", 
            RowBox[{"al", ".", 
             RowBox[{"(", 
              RowBox[{"Particle", " ", "Data", " ", "Group"}], 
              ")"}]}]}]}]}]}]}]}], ",", " ", 
      RowBox[{
       RowBox[{"Phys", ".", "Rev", ".", "D"}], " ", "98"}], ",", 
      RowBox[{"030001", " ", 
       RowBox[{
        RowBox[{"(", "2018", ")"}], "."}]}]}], "*)"}],
    FontColor->RGBColor[0, 0, 1]], 
   StyleBox["\n",
    FontColor->GrayLevel[0]], 
   RowBox[{
    RowBox[{
     StyleBox["sint0",
      FontColor->GrayLevel[0]], 
     StyleBox["=",
      FontColor->GrayLevel[0]], 
     StyleBox[" ",
      FontColor->GrayLevel[0]], 
     SuperscriptBox[
      StyleBox[
       RowBox[{"(", "1.77686", ")"}],
       FontColor->GrayLevel[0]], "2"]}], 
    StyleBox[";",
     FontColor->GrayLevel[0]], 
    StyleBox[" ",
     FontColor->GrayLevel[0]], 
    RowBox[{"aint0", "=", 
     FractionBox["0.3205", "Pi"]}], ";", 
    RowBox[{
     StyleBox["uncert0",
      FontColor->GrayLevel[0]], 
     StyleBox[" ",
      FontColor->GrayLevel[0]], 
     StyleBox["=",
      FontColor->GrayLevel[0]], 
     StyleBox[" ",
      FontColor->GrayLevel[0]], 
     FractionBox[
      StyleBox["0.0183",
       FontColor->GrayLevel[0]], "Pi"]}], 
    StyleBox[";",
     FontColor->GrayLevel[0]]}], 
   StyleBox["\[IndentingNewLine]",
    FontColor->RGBColor[0, 0, 1]], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Three", " ", "light", " ", "quark", " ", 
       RowBox[{"flavours", ":", " ", "up"}]}], ",", " ", 
      RowBox[{"down", " ", "and", " ", "strange"}]}], "*)"}],
    FontColor->RGBColor[0, 0, 1]], "\n", 
   RowBox[{
    RowBox[{"nf", "=", "3"}], ";"}], " ", "\n", 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Gluon", " ", "condensate", " ", "term"}], ",", " ", 
      RowBox[{"<", 
       RowBox[{
        FractionBox["\[Alpha]", "\[Pi]"], 
        SuperscriptBox["G", "2"]}], ">", 
       RowBox[{".", "\n", " ", 
        RowBox[{"Source", ":", " ", "Dominguez"}]}]}], ",", " ", "Hernandez", 
      ",", " ", "Schilcher", ",", " ", 
      RowBox[{
       RowBox[{
       "'", "Determination", " ", "of", " ", "the", " ", "gluon", " ", 
        "condensate", " ", "from", " ", "data", " ", "in", " ", "the", " ", 
        "charm"}], "-", 
       RowBox[{"quark", " ", 
        RowBox[{"region", "'"}], " ", 
        RowBox[{
         RowBox[{"(", "2015", ")"}], "."}]}]}]}], "*)"}],
    FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GluonCon", "=", " ", "0.037"}], ";", " ", 
    RowBox[{"uncertGluonCon", "=", "0.015"}], ";"}], " ", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Ratio", " ", 
       FractionBox["mu", "md"]}], "=", 
      RowBox[{"0.48", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"+", "0.07"}], "-", " ", "0.08"}], ")"}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"used", " ", "to", " ", "seperate", " ", "the", " ", "up"}], 
      "-", " ", 
      RowBox[{"and", " ", "down"}], "-", 
      RowBox[{"quark", " ", 
       RowBox[{"mass", ".", " ", 
        RowBox[{"Source", ":", " ", 
         RowBox[{
          RowBox[{"M", ".", "Tanabashi"}], " ", "et", " ", 
          RowBox[{"al", ".", 
           RowBox[{"(", 
            RowBox[{"Particle", " ", "Data", " ", "Group"}], 
            ")"}]}]}]}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"Phys", ".", "Rev", ".", "D"}], " ", "98"}], ",", 
     RowBox[{"030001", " ", 
      RowBox[{
       RowBox[{"(", "2018", ")"}], "."}]}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"ratiomumd", "=", "0.48"}], ";", 
    RowBox[{"ratiomu", "=", 
     RowBox[{"(", 
      FractionBox["0.48", 
       RowBox[{"1", "+", "0.48"}]], ")"}]}], ";", " ", 
    RowBox[{"ratiomd", "=", 
     RowBox[{"(", 
      FractionBox["1", 
       RowBox[{"1", "+", "0.48"}]], ")"}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"uncertratio", "=", "0.075"}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "where", " ", "the", " ", "asymetric", " ", "error", " ", "has", " ", 
     "been", " ", "averaged"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.733643830538099*^9}, {
   3.733643927349227*^9, 3.733643932023472*^9}, {3.7336440646615667`*^9, 
   3.733644087763543*^9}, 3.7337131664425917`*^9, {3.733718458464696*^9, 
   3.733718522322571*^9}, {3.7337248628713274`*^9, 3.7337248921838284`*^9}, {
   3.733724942128403*^9, 3.7337250935106444`*^9}, {3.7337251306410666`*^9, 
   3.7337252219736223`*^9}, {3.7337253001439877`*^9, 
   3.7337253436560097`*^9}, {3.733725598558278*^9, 3.733725607135908*^9}, {
   3.7337257501049004`*^9, 3.7337257561517334`*^9}, {3.7343229035769854`*^9, 
   3.7343229066710715`*^9}, 3.734323068684604*^9, {3.7343667176599693`*^9, 
   3.7343667384964924`*^9}, {3.734367043512723*^9, 3.7343670841137924`*^9}, {
   3.734407184096552*^9, 3.7344072275608144`*^9}, 3.7344290791173687`*^9, 
   3.7344297426256475`*^9, {3.7344310706213484`*^9, 3.7344310730583057`*^9}, {
   3.7345860691578803`*^9, 3.7345860763970027`*^9}, {3.7345862119351645`*^9, 
   3.7345862139269943`*^9}, {3.7345965632283654`*^9, 3.734596565874444*^9}, {
   3.7345967393314524`*^9, 3.734596750117876*^9}, {3.7347568901231427`*^9, 
   3.734756891654693*^9}, {3.7347620001184835`*^9, 3.7347620091408577`*^9}, 
   3.7347626498276157`*^9, 3.734762769871793*^9, {3.734779039879095*^9, 
   3.7347790418026123`*^9}, 3.7348058183911304`*^9, {3.7348353985576305`*^9, 
   3.7348354005345974`*^9}, {3.7349282670057735`*^9, 3.734928290708726*^9}, 
   3.735285313323101*^9, 3.735285533656639*^9, 3.735285749778017*^9, 
   3.735285818818281*^9, 3.7352860982177124`*^9, {3.735286377222476*^9, 
   3.735286380427863*^9}, 3.735286445084667*^9, 3.735286534124655*^9, 
   3.735286973173668*^9, 3.7352870491331973`*^9, 3.7352870892374225`*^9, 
   3.735287182517491*^9, 3.7352875609335566`*^9, 3.7359647538073907`*^9, 
   3.7359707600379887`*^9, 3.7359709456399345`*^9, 3.7359729544999757`*^9, 
   3.735973747121133*^9, 3.735974704238324*^9, {3.735975619061645*^9, 
   3.735975620630252*^9}, 3.7359756757430773`*^9, 3.73597728045142*^9, 
   3.735982846064168*^9, 3.7359829750214357`*^9, {3.73598554033179*^9, 
   3.7359855442058816`*^9}, 3.7359871176281176`*^9, {3.7361340308095493`*^9, 
   3.7361340337938623`*^9}, {3.736134111025832*^9, 3.7361341139159145`*^9}, 
   3.736138460476795*^9, 3.736139248551153*^9, 3.736488987091569*^9, {
   3.736489839584369*^9, 3.7364898408411508`*^9}, 3.7365690104541626`*^9, {
   3.7365959868531184`*^9, 3.7365959899358754`*^9}, {3.7365960432263885`*^9, 
   3.7365960575191717`*^9}, 3.736602585938326*^9, 3.7366128355509872`*^9, 
   3.7366548007659173`*^9, 3.7366552822224274`*^9, 3.7366554485519805`*^9, 
   3.7366745740111747`*^9, 3.7366754670010595`*^9, 3.7366755797411165`*^9, {
   3.736676362417392*^9, 3.736676367597331*^9}, 3.736942527205203*^9, 
   3.736962970790383*^9, 3.736963115565975*^9, 3.736963295536606*^9, 
   3.737097838080858*^9, 3.737097900096936*^9, 3.7370979524408693`*^9, 
   3.7371047106463423`*^9, 3.7371047763179398`*^9, 3.7371048282860384`*^9, 
   3.7371048997258444`*^9, 3.7371080453729534`*^9, 3.7371081157732115`*^9, 
   3.7371082321082935`*^9, 3.737259966833849*^9, 3.7372697980099936`*^9, 
   3.7372699017311306`*^9, 3.737270198719393*^9, 3.7372716004009266`*^9, 
   3.7372716596012306`*^9, 3.7372719056951632`*^9, 3.7372725066015024`*^9, 
   3.737272960105097*^9, 3.737273575448351*^9, 3.7372736850794353`*^9, 
   3.7372737383523426`*^9, 3.7372738472564993`*^9, 3.7372739686325755`*^9, 
   3.7372740387841835`*^9, 3.7372742010239434`*^9, 3.737274483763879*^9, 
   3.737274636573457*^9, 3.7372747725237617`*^9, 3.7372748077437596`*^9, 
   3.737274860264451*^9, 3.737274914053523*^9, 3.7372749659635615`*^9, 
   3.737275017136832*^9, 3.737275235843581*^9, 3.7372783394686456`*^9, 
   3.7372783769209824`*^9, 3.7372784528024087`*^9, 3.737278487838228*^9, 
   3.737278538667164*^9, 3.7372785709023037`*^9, {3.737278619733964*^9, 
   3.7372786208524446`*^9}, {3.737278661064013*^9, 3.7372786822642646`*^9}, {
   3.737278713893869*^9, 3.737278724491317*^9}, {3.7373476094973*^9, 
   3.7373476130224495`*^9}, 3.7373490865377016`*^9, {3.7377844831406775`*^9, 
   3.737784493996642*^9}, {3.73778635491037*^9, 3.737786355332161*^9}, 
   3.737786914589857*^9, 3.7377881516782207`*^9, {3.737788202218525*^9, 
   3.7377882114183464`*^9}, 3.7377910402064743`*^9, {3.737791511576195*^9, 
   3.7377915241279244`*^9}, {3.7377916588563185`*^9, 3.7377916601968*^9}, {
   3.7377918865265217`*^9, 3.7377918885068283`*^9}, 3.7377996256732955`*^9, 
   3.737799699425782*^9, {3.737804518862035*^9, 3.737804528327207*^9}, {
   3.737804741337305*^9, 3.7378047881751194`*^9}, 3.737805044326845*^9, {
   3.7379519483891764`*^9, 3.737951989909506*^9}, {3.737952048077828*^9, 
   3.737952051469967*^9}, {3.737952139929483*^9, 3.7379523103554773`*^9}, {
   3.737952427655225*^9, 3.737952435872655*^9}, 3.7379525763775635`*^9, 
   3.7379526909161396`*^9, {3.737956089660556*^9, 3.737956111906069*^9}, {
   3.737975369482732*^9, 3.737975472284089*^9}, 3.7387324507142415`*^9, {
   3.738734545914117*^9, 3.738734547324518*^9}, 3.7387346723977375`*^9, {
   3.738734747773838*^9, 3.7387347509773784`*^9}, {3.738737878597147*^9, 
   3.738737879839239*^9}, 3.738737959007721*^9, {3.7387453512934017`*^9, 
   3.7387453525660243`*^9}, 3.7387472741330943`*^9, 3.7387507485098414`*^9, {
   3.738827377719057*^9, 3.738827380056034*^9}, 3.738837591542112*^9, 
   3.7388403708106565`*^9, {3.7389200539644938`*^9, 3.73892005510644*^9}, {
   3.73892013430739*^9, 3.738920134978582*^9}, 3.7389201968600826`*^9, 
   3.738927921762214*^9, {3.738928999288969*^9, 3.738929079675976*^9}, 
   3.738929553978716*^9, {3.7389298273619556`*^9, 3.738929828794656*^9}, {
   3.7389298772693253`*^9, 3.738929878923564*^9}, 3.7389299560988364`*^9, {
   3.73893286626116*^9, 3.738932872460413*^9}, {3.739001839267268*^9, 
   3.7390018550664625`*^9}, {3.739002620858143*^9, 3.739002631072692*^9}, {
   3.739002805217313*^9, 3.7390028212179594`*^9}, {3.7391031454885454`*^9, 
   3.7391031921129293`*^9}, {3.7391032593817053`*^9, 3.739103318791463*^9}, 
   3.739104904598795*^9, {3.7391056357709017`*^9, 3.7391058500267324`*^9}, {
   3.739108279240612*^9, 3.739108281734893*^9}, 3.7391083762215424`*^9, {
   3.7391143936454597`*^9, 3.7391144877901525`*^9}, {3.7391145242654195`*^9, 
   3.7391145770544443`*^9}, {3.739119112022575*^9, 3.739119147721208*^9}, {
   3.739119199100436*^9, 3.739119336328905*^9}, {3.740387416549322*^9, 
   3.7403874197013826`*^9}, {3.740392156490693*^9, 3.740392160489956*^9}, {
   3.740399321111052*^9, 3.7403993606489444`*^9}, {3.74040505362428*^9, 
   3.7404050617393084`*^9}, 3.7404572444627075`*^9, 3.7404572969902945`*^9, {
   3.7414454096097546`*^9, 3.7414454208808703`*^9}, {3.7415239462895904`*^9, 
   3.741523953874312*^9}, {3.741534269830377*^9, 3.741534312617614*^9}, 
   3.7450331027008486`*^9, {3.7456407155631204`*^9, 3.7456407422523856`*^9}, {
   3.7456407842450976`*^9, 3.745640787652033*^9}, {3.746689790114991*^9, 
   3.7466899003847637`*^9}, {3.746689937004463*^9, 3.7466899632546864`*^9}, {
   3.7466899945235677`*^9, 3.7466902288641644`*^9}, {3.7466916995315456`*^9, 
   3.7466917007016025`*^9}, {3.7466917409973664`*^9, 
   3.7466919091408277`*^9}, {3.7467741111078777`*^9, 3.74677413791815*^9}, {
   3.7469543379744916`*^9, 3.746954342085561*^9}, 3.7472095921763973`*^9, {
   3.74721081608224*^9, 3.7472108740424275`*^9}, 3.7472375656659856`*^9, 
   3.747237605951378*^9, {3.7475482365069447`*^9, 3.747548292757533*^9}, {
   3.7482491917581773`*^9, 3.7482491954709167`*^9}, {3.7482492274017143`*^9, 
   3.748249247076905*^9}, {3.748503012862668*^9, 3.7485030176215706`*^9}, {
   3.748622464338516*^9, 3.7486225015139537`*^9}, {3.748622571303132*^9, 
   3.7486227139871945`*^9}, {3.748667764829955*^9, 3.7486677730311813`*^9}, {
   3.750353497376095*^9, 3.7503534989889565`*^9}, {3.7538573697502165`*^9, 
   3.753857401768676*^9}, 3.7538574544183016`*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"086d2393-7234-43eb-bfd2-5deabb25ef8b"],

Cell[TextData[{
 "Note: The Particle Data Group gives the world average of the strong \
coupling to be: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "s"], "(", 
     SuperscriptBox[
      SubscriptBox["m", "Z"], "2"], ")"}], "=", 
    RowBox[{"0.1181", "+", " ", "0.0011", " "}]}], TraditionalForm]],
  ExpressionUUID->"22d01826-32c5-479f-a823-aeaf90788dfa"],
 ". (Source: M.Tanabashi et al.(Particle Data Group), Phys.Rev.D 98,030001 \
(2018)).\nWe have then used version 3 of RunDec (a Mathematica package for \
running and decoupling of the strong coupling and quark masses)  to run the \
coupling to the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "\[Tau]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ca3ffec1-6b23-4805-bd75-5be17e24aa43"],
 " scale, decoupling over flavour thresholds. We find ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Alpha]", "s"], "(", 
     SuperscriptBox[
      SubscriptBox["m", "\[Tau]"], "2"], ")"}], "=", 
    RowBox[{"0.3205", " ", "+", " ", 
     RowBox[{"0.0183", " ", "."}]}]}], TraditionalForm]],ExpressionUUID->
  "50566914-ad2f-4146-a96e-10a32dafa858"],
 " (Source: K. Chetyrkin, J. K\[UDoubleDot]hn and M. Steinhauser, arXiv \
preprint hep-ph/0004189 (2000))."
}], "Text",
 CellChangeTimes->{{3.7404047497638645`*^9, 3.7404050292878785`*^9}, {
   3.740405080159348*^9, 3.740405170950206*^9}, {3.746691940181533*^9, 
   3.74669196846137*^9}, 3.746692527831637*^9, {3.746692709298606*^9, 
   3.7466927129614244`*^9}, 3.7467687110304213`*^9, 3.748249339397627*^9, {
   3.7538574165813684`*^9, 3.753857522432498*^9}, {3.75385757790648*^9, 
   3.753857737587677*^9}, {3.753857842695201*^9, 3.753857868781516*^9}, {
   3.753857899613168*^9, 3.75385794405676*^9}},
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"ff02e3e6-6e6d-4669-a888-4b61d6f0b62c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hadronic Spectrum", "Title",
 CellFrame->{{0, 0}, {2, 0}},
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, {3.73371834358243*^9, 
   3.733718378072234*^9}, {3.733724321014792*^9, 3.733724321234514*^9}, {
   3.733725713481829*^9, 
   3.7337257179169006`*^9}},ExpressionUUID->"acc209c6-89a2-4c2c-b56f-\
42bdc95362c3"],

Cell[TextData[{
 StyleBox["In the hadronic sector, the spectral function of the current \
correlator ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Psi]", "5"], "(", 
    SuperscriptBox["q", "2"]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "8f3bc19d-faf6-4d3e-9162-46b24ff615ea"],
 StyleBox["), involves the pion pole followed by the three-pion resonance \
contribution. This section elaborates on the method to model the hadronic \
resonances using a sum of Breit-Wigner forms. ",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.7337257444040966`*^9, 3.7337257469184127`*^9}, 
   3.7359871146288204`*^9, {3.7390086974106674`*^9, 3.7390087044735193`*^9}, {
   3.7391026759599752`*^9, 3.739102909734958*^9}, {3.746692255673532*^9, 
   3.746692256361244*^9}, {3.7466923116412106`*^9, 3.746692335551367*^9}, {
   3.746692540011811*^9, 3.746692548631856*^9}, {3.7467687188934307`*^9, 
   3.7467687196417646`*^9}, {3.7467708634851866`*^9, 3.746770900285986*^9}, {
   3.746770932718981*^9, 3.7467710252677135`*^9}, {3.7467717599601707`*^9, 
   3.746771777208956*^9}, 3.74677182330239*^9, {3.7467758882805157`*^9, 
   3.7467759090989494`*^9}, {3.748249365641821*^9, 
   3.74824936815475*^9}},ExpressionUUID->"0ba0cf2e-2415-4713-90d8-\
478a3dff17b8"],

Cell[CellGroupData[{

Cell["Choosing a Kernel", "Subsection",
 CellChangeTimes->{{3.733718667839356*^9, 3.7337187101977615`*^9}, {
  3.73371874850316*^9, 3.733718775660015*^9}, {3.733724192692887*^9, 
  3.7337241965449257`*^9}, {3.733724596299985*^9, 
  3.7337246194203577`*^9}},ExpressionUUID->"ba3af060-1341-486f-9b6d-\
af16b3888dc1"],

Cell[TextData[{
 StyleBox["There is a freedom in the choice of kernel ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["P", "5"], "(", "s", ")"}],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "c948c821-6582-4afa-94b4-e7f1bcc154d5"],
 ". ",
 StyleBox["The most effective kernel is: ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["P", "5"], "(", "s", ")"}],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "4af1060d-4d47-4c8e-89a2-67dc56dd176f"],
 StyleBox[" = ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    StyleBox[
     RowBox[{
      RowBox[{
       RowBox[{"s", "-", "a"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        SubscriptBox["s", "0"]}], ")"}]}],
     FontColor->GrayLevel[0.5]]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "ff945d00-8c3e-4329-88b7-4dd35f8bc696"],
 StyleBox[". This is the integration kernel which quenches the hadronic \
spectrum at ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["s", "0"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "da42b9d2-567e-428f-b0dc-cfc7c1eb7561"],
 " ",
 StyleBox["(the radius of the circular contour in the complex energy plane) \
and between the two resonance peaks. Source: Bodenstein et. al, \
\[OpenCurlyQuote]Strange quark mass from sum rules with improved QCD \
convergence\[CloseCurlyQuote] (2013). \nNote: Comparison of quark masses \
using a different kernels is given in the last section of this notebook.",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.7467678945474186`*^9, 3.7467679110216036`*^9}, {
   3.7467680186240115`*^9, 3.746768232121521*^9}, {3.746953961418149*^9, 
   3.7469540142909145`*^9}, 
   3.746979055213456*^9},ExpressionUUID->"39de327d-fa94-48bf-9758-\
119342bb9f8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "coefficent", " ", "in", " ", "the", 
      StyleBox[
       RowBox[{" ", 
        StyleBox[
         StyleBox[
          StyleBox[
           StyleBox[" ", "Text",
            FontColor->GrayLevel[0.5]], "Text",
           FontColor->GrayLevel[0.5]], "Text",
          FontColor->GrayLevel[0.5]], "Text",
         FontColor->GrayLevel[0.5]]}]], "kernel", " ", "which", " ", "causes",
       " ", "it", " ", "to", " ", "vanish", " ", "between", " ", "the", " ", 
      "two", " ", "pionic", " ", 
      RowBox[{"excitations", ".", " ", "aC"}], " ", "is", " ", "exactly", " ",
       "half"}], "-", 
     RowBox[{
     "way", " ", "betweent", " ", "the", " ", "two", " ", "pionic", " ", 
      RowBox[{"exctations", ":", " ", "aC"}]}]}], " ", "=", " ", 
    SuperscriptBox[
     RowBox[{"(", "1.56", ")"}], "2"]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{"aC", " ", "=", "2.4"}], ";"}],
    FontColor->GrayLevel[0]], 
   StyleBox[" ",
    FontColor->GrayLevel[0]], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"The", " ", "chosen", " ", "kernel"}], "*)"}], 
   StyleBox["\[IndentingNewLine]",
    FontColor->GrayLevel[0]], 
   RowBox[{
    RowBox[{
     RowBox[{"kern1", "[", 
      RowBox[{"s_", ",", "s0_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", "aC"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"s", "-", "s0"}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.733718840827939*^9, 3.733718856925813*^9}, {
   3.7337189301450567`*^9, 3.7337189615574446`*^9}, {3.733724707651829*^9, 
   3.7337247865814047`*^9}, 3.733724818684183*^9, {3.733725018810535*^9, 
   3.733725028824607*^9}, {3.734322912999968*^9, 3.7343229151251955`*^9}, {
   3.7343335533223076`*^9, 3.7343335659666653`*^9}, {3.734333847470929*^9, 
   3.7343338495527935`*^9}, {3.73433448212969*^9, 3.7343344832637644`*^9}, {
   3.73598681043111*^9, 3.7359868138968515`*^9}, 3.735987122617358*^9, {
   3.7371079476095734`*^9, 3.737107953649016*^9}, {3.7371082113485327`*^9, 
   3.737108221160348*^9}, {3.7379524195571766`*^9, 3.7379524214240603`*^9}, {
   3.738737885358035*^9, 3.7387378885764856`*^9}, {3.7387473651334705`*^9, 
   3.7387473780344334`*^9}, {3.738747466185474*^9, 3.7387474731444626`*^9}, {
   3.7387526031603107`*^9, 3.7387526041555457`*^9}, {3.7388423960927424`*^9, 
   3.738842398405719*^9}, {3.73892963680409*^9, 3.738929667330556*^9}, {
   3.7389298939704213`*^9, 3.738929896278358*^9}, {3.7389310313521504`*^9, 
   3.738931052272111*^9}, {3.7389325927645454`*^9, 3.7389326260685153`*^9}, {
   3.739011195481085*^9, 3.739011237893766*^9}, {3.739011414913178*^9, 
   3.739011430757308*^9}, {3.739017134879562*^9, 3.739017137614626*^9}, {
   3.73901727879134*^9, 3.7390173163739123`*^9}, {3.739017908461282*^9, 
   3.7390179400926323`*^9}, {3.7390282868275704`*^9, 3.739028314708267*^9}, {
   3.739103341187917*^9, 3.739103344541196*^9}, {3.739104125677231*^9, 
   3.7391041301890965`*^9}, 3.739108290752754*^9, {3.746695362881275*^9, 
   3.746695424109487*^9}, {3.746695510311886*^9, 3.7466956466601458`*^9}, {
   3.746695690440062*^9, 3.746695691672735*^9}, {3.7469625459683146`*^9, 
   3.746962562920258*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"9336ada3-2be6-47f4-aa5b-1bac2e64c2a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Breit - Wigner Modelling", "Subsection",
 CellChangeTimes->{{3.7337186319079814`*^9, 3.733718644030572*^9}, {
   3.7389299915057306`*^9, 3.7389299939221663`*^9}, 3.73900931411516*^9, 
   3.7467671142011757`*^9, {3.746951629864224*^9, 3.746951639791263*^9}, 
   3.747547627040242*^9},ExpressionUUID->"470b4025-1942-4a60-9538-\
b2812edb3567"],

Cell[TextData[{
 StyleBox["Modelling the Hadronic Resonances with a sum of Breit-Wigner \
Forms. Here, the threshold behaviour of the three-pion\nstate is modelled \
beyond the chiral limit. Hence, the threshold is at ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["s", "th"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "b4af73e0-2866-4ba4-91c9-735eb3f17715"],
 Cell[BoxData[
  FormBox[
   RowBox[{"=", 
    RowBox[{"9", 
     SuperscriptBox[
      SubscriptBox["m", "\[Pi]"], "2"]}]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "b8eb90b8-eddd-4238-9a3b-dd5a3a4711b8"],
 StyleBox[".  Source: Bijnens, Prades, de Rafael, \[OpenCurlyQuote]Light \
Quark Masses in QCD\[CloseCurlyQuote] (1995).  Using the approximate \
threshold behaviour in the chiral limit instead, has a limited impact on the \
final quark mass. This is explored in the",
  FontColor->GrayLevel[0.5]],
 StyleBox[" Comparison Section",
  FontSlant->"Italic",
  FontColor->GrayLevel[0.5]],
 StyleBox[" towards the end of this notebook.",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.733718711703518*^9, 3.733718730917279*^9}, {
  3.7337383930741205`*^9, 3.7337383935741744`*^9}, {3.7391045944392505`*^9, 
  3.7391046249419527`*^9}, {3.7391047995018835`*^9, 3.739104801927476*^9}, {
  3.7467676627994566`*^9, 3.746767706551733*^9}, {3.746767737732703*^9, 
  3.7467677448928084`*^9}, {3.746767789277935*^9, 3.7467677968276978`*^9}, {
  3.746768252388246*^9, 3.746768303543589*^9}, {3.746768381517762*^9, 
  3.7467684529149847`*^9}, {3.7469540249276323`*^9, 3.746954095035015*^9}, {
  3.7469789981160984`*^9, 3.7469790393878*^9}, {3.7475476148538218`*^9, 
  3.74754775636454*^9}, {3.7482006366067677`*^9, 3.748200664949519*^9}, {
  3.748249418568364*^9, 3.748249449680808*^9}, {3.748510577468094*^9, 
  3.748510581127446*^9}},ExpressionUUID->"e6ac5011-5f2d-447a-97e4-\
6e60099d7c57"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"modelBPdR", "[", 
    RowBox[{
    "s_", ",", "\[Lambda]c_", ",", "width1_", ",", "width2_", ",", 
     "\[Kappa]_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[CapitalGamma]pi1", " ", ",", "\[CapitalGamma]pi2", " ", ",", 
       "\[Lambda]", ",", "m", ",", "\[CapitalGamma]", ",", "BW", ",", "BW1", 
       ",", "BW2", ",", "P"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"mpi1", "=", " ", 
       FractionBox["1300", "1000"]}], "   ", ";", 
      RowBox[{"\[CapitalGamma]pi1", " ", "=", " ", 
       FractionBox["width1", "1000"]}], ";", 
      RowBox[{"mpi2", " ", "=", " ", 
       FractionBox["1812", "1000"]}], ";", 
      RowBox[{"\[CapitalGamma]pi2", " ", "=", " ", 
       FractionBox["width2", "1000"]}], ";", 
      RowBox[{"\[Lambda]", "=", 
       RowBox[{"\[Kappa]", "*", "\[Lambda]c"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Breit", "-", 
         RowBox[{"Wigner", " ", "model", " ", "normalized", " ", "such", " ", 
          RowBox[{"that", ":", " ", 
           RowBox[{"BW1", 
            RowBox[{"(", "0", ")"}]}]}]}]}], "=", 
        RowBox[{
         RowBox[{"BW2", 
          RowBox[{"(", "0", ")"}]}], "=", "1"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"BW", "=", " ", 
       RowBox[{"(", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "-", "sth"}], ")"}], "2"], "+", " ", 
          RowBox[{
           SuperscriptBox["m", "2"], "*", 
           SuperscriptBox["\[CapitalGamma]", "2"]}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"s", "-", 
             SuperscriptBox["m", "2"]}], ")"}], "2"], "+", " ", 
          RowBox[{
           SuperscriptBox["m", "2"], "*", 
           SuperscriptBox["\[CapitalGamma]", "2"], " "}]}]], ")"}]}], ";", 
      " ", "\[IndentingNewLine]", 
      RowBox[{"BW1", " ", "=", " ", 
       RowBox[{"BW", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"m", "\[Rule]", " ", "mpi1"}], ",", 
          RowBox[{"\[CapitalGamma]", "\[Rule]", " ", "\[CapitalGamma]pi1"}]}],
          "}"}]}]}], ";", 
      RowBox[{"BW2", "=", " ", 
       RowBox[{"BW", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"m", "\[Rule]", " ", "mpi2"}], ",", 
          RowBox[{"\[CapitalGamma]", "\[Rule]", " ", "\[CapitalGamma]pi2"}]}],
          "}"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"IPS", "[", 
        RowBox[{"k_", "?", "NumericQ"}], "]"}], ":=", 
       RowBox[{"NIntegrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            FractionBox[
             RowBox[{"4", "*", 
              SuperscriptBox["mpi", "2"]}], "u"]}], "]"}], "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sqrt", "[", "u", "]"}], "+", "mpi"}], ")"}], "2"], 
               "k"]}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sqrt", "[", "u", "]"}], "-", "mpi"}], ")"}], "2"], 
               "k"]}], ")"}]}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{
             FractionBox["1", "2"], "*", 
             FractionBox["1", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"k", "-", 
                 SuperscriptBox["mpi", "2"]}], ")"}], "2"]], "*", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"k", "-", 
                  RowBox[{"3", "u"}], "+", 
                  RowBox[{"3", "*", 
                   SuperscriptBox["mpi", "2"]}]}], ")"}], "2"], "+", 
               RowBox[{"3", "*", 
                RowBox[{"(", 
                 RowBox[{"k", "-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", "u", "]"}], "+", "mpi"}], ")"}], 
                   "2"]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"k", "-", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", "u", "]"}], "-", "mpi"}], ")"}], 
                   "2"]}], ")"}], "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{"4", "*", 
                    SuperscriptBox["mpi", "2"]}], "u"]}], ")"}]}], "+", 
               RowBox[{"20", "*", 
                SuperscriptBox["mpi", "4"]}]}], ")"}]}], "+", 
            RowBox[{
             FractionBox["1", 
              RowBox[{"(", 
               RowBox[{"k", "-", 
                SuperscriptBox["mpi", "2"]}], ")"}]], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", "*", 
                RowBox[{"(", 
                 RowBox[{"u", "-", 
                  SuperscriptBox["mpi", "2"]}], ")"}]}], "-", "k", "+", 
               RowBox[{"9", "*", 
                SuperscriptBox["mpi", "2"]}]}], ")"}]}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"u", ",", 
           RowBox[{"4", "*", 
            SuperscriptBox["mpi", "2"]}], ",", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sqrt", "[", "k", "]"}], "-", "mpi"}], ")"}], "2"]}], 
          "}"}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "12"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", " ", 
      RowBox[{"P", "=", " ", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"9", "*", 
          SuperscriptBox["2", "8"], "*", 
          SuperscriptBox["\[Pi]", "4"]}]], " ", "*", " ", 
        FractionBox[
         SuperscriptBox["mpi", "4"], 
         SuperscriptBox["fpi", "2"]], "*", 
        RowBox[{"IPS", "[", "s", "]"}], "*", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{"BW1", " ", "+", 
           RowBox[{"\[Lambda]", "*", "BW2"}]}], ")"}], 
         RowBox[{"1", "+", "\[Lambda]"}]], "*", 
        RowBox[{"HeavisideTheta", "[", 
         RowBox[{"s", "-", 
          RowBox[{"9", "*", 
           RowBox[{"mpi", "^", "2"}]}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "P", "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.733718667839356*^9, 3.7337187101977615`*^9}, {
   3.73371874850316*^9, 3.733718775660015*^9}, {3.733724192692887*^9, 
   3.7337241965449257`*^9}, {3.733724596299985*^9, 3.7337245999423647`*^9}, {
   3.7346132879124885`*^9, 3.734613305354273*^9}, {3.7347594980714207`*^9, 
   3.7347595078477325`*^9}, 3.734926312853871*^9, {3.7349263523958745`*^9, 
   3.734926357295292*^9}, {3.7349266305833473`*^9, 3.734926662657173*^9}, {
   3.7349266946616654`*^9, 3.7349266982718077`*^9}, {3.7364807082049503`*^9, 
   3.7364807625928087`*^9}, {3.737804088049661*^9, 3.7378040948864107`*^9}, {
   3.7378041545496845`*^9, 3.737804159831095*^9}, {3.7387453618535843`*^9, 
   3.7387453654685802`*^9}, {3.7387454028944016`*^9, 
   3.7387454047486672`*^9}, {3.7388375041671476`*^9, 3.738837569208741*^9}, {
   3.7388376194941206`*^9, 3.7388376208938475`*^9}, {3.73892908807172*^9, 
   3.73892910682123*^9}, 3.7389296302198706`*^9, {3.7389299605552273`*^9, 
   3.7389299620898447`*^9}, {3.7389300010559497`*^9, 3.738930075021535*^9}, {
   3.7389301142522907`*^9, 3.7389301360524693`*^9}, {3.738930309796748*^9, 
   3.738930436011981*^9}, {3.738930579443897*^9, 3.738930678506898*^9}, {
   3.73893071926674*^9, 3.7389309002828217`*^9}, {3.7389335956741934`*^9, 
   3.7389336177250233`*^9}, {3.7389947343973475`*^9, 
   3.7389947379157443`*^9}, {3.738995280211825*^9, 3.7389952956986427`*^9}, {
   3.73902863517894*^9, 3.739028653442961*^9}, {3.739030629634015*^9, 
   3.7390306367021055`*^9}, {3.7390307758538637`*^9, 
   3.7390307761630373`*^9}, {3.739103215221984*^9, 3.7391032417223997`*^9}, {
   3.739104659585249*^9, 3.739104674961199*^9}, 3.739104706341727*^9, {
   3.7391048085965595`*^9, 3.739104809868312*^9}, {3.7450332310124445`*^9, 
   3.745033280434501*^9}, 3.7467684838959694`*^9, 3.746953878628863*^9, {
   3.7475474449939175`*^9, 3.7475474546889987`*^9}, 3.74755297080974*^9, {
   3.7475550735812435`*^9, 3.7475550742175355`*^9}, 3.748200621808234*^9, {
   3.7541523604962215`*^9, 3.754152381554723*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"722a86b4-5c56-4881-96b2-5ce08aba3549"],

Cell[TextData[{
 "Note : The free parameter \[Lambda] controls the relative importance of the \
second radial excitation. Chose \[Lambda] such that it results in a \
reasonably smaller weight of the second resonance compared to the first. If \
you wish to estimate  the error in the constant \[Lambda] (that determines \
the weighting of the resonances), we would adjust the factor ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "c"], TraditionalForm]],ExpressionUUID->
  "90722f88-f8c8-468a-98f9-817eed88ff1c"],
 ". ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "c"], TraditionalForm]],ExpressionUUID->
  "43446e7b-e3b4-44a6-ac6b-004386c7f3a1"],
 "=1 is the default value."
}], "Text",
 CellChangeTimes->{{3.7467685749260263`*^9, 3.746768651875699*^9}},
 FontColor->GrayLevel[
  0.5],ExpressionUUID->"96193934-fb9b-4f75-975d-050d78acda6c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["QCD Section", "Title",
 CellFrame->{{0, 0}, {2, 0}},
 CellChangeTimes->{{3.7336317028698835`*^9, 3.7336317348501577`*^9}, {
  3.733631769787921*^9, 3.7336318549093723`*^9}, {3.733724309059451*^9, 
  3.733724315092266*^9}},ExpressionUUID->"573b47e3-0f49-43fa-aa13-\
23c359a5711f"],

Cell[CellGroupData[{

Cell[TextData[{
 "RGE for \[Alpha] and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "s"], TraditionalForm]],ExpressionUUID->
  "0b574d90-637f-4b02-a91f-149bf64404f6"]
}], "Chapter",
 CellChangeTimes->{{3.7336369732447543`*^9, 3.7336370007447386`*^9}, {
  3.7337432561295576`*^9, 
  3.733743258695253*^9}},ExpressionUUID->"7294fb54-7ce5-49d1-9935-\
3983796a989e"],

Cell[TextData[{
 StyleBox["Renormalization Group Equations to determine the running coupling \
constant ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "s"], "(", "s", ")"}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "34d909d9-9538-4770-b4a9-5117c1c1fca5"],
 StyleBox[",  and the running mass ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "q"], "(", "s", ")"}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "3ad407a9-8b8e-4bc2-b120-d2fccb8cf1d7"],
 StyleBox[" at a chosen scale. \nFor example, we would find ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["a", "s"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "d875814a-0601-4e2d-bbf8-eaf47b5df1b5"],
 StyleBox["(s0) by using: apwerexpand[s0,aint,sint]. In Contour Improved \
Perturbation Theory, ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["a", "s"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "9f840e30-28aa-49b2-83d2-731334090e89"],
 StyleBox["(s0) is the initial condition in solving the RGE for the coupling \
constant at each point around the circle with radius ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["s", "0"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "0cfd81d7-d392-4fb9-b872-8004d5c920fd"],
 StyleBox[" in the complex energy plane. ",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{
  3.733637141090124*^9, {3.7336377346176205`*^9, 3.7336377467735796`*^9}, {
   3.7337432675860224`*^9, 3.733743412579282*^9}, 3.7359871309503775`*^9, {
   3.739105392592335*^9, 3.7391055236399155`*^9}, {3.7467718544058895`*^9, 
   3.746771888540791*^9}, {3.746772044013214*^9, 3.7467720971372175`*^9}, 
   3.748249514223664*^9, 
   3.748760763141329*^9},ExpressionUUID->"078b0aec-366c-4205-97df-\
b8456ca048c7"],

Cell[CellGroupData[{

Cell["QCD \[Beta]-Coefficients", "Subsection",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
  3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
  3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
  3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
  3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
  3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
  3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713013739195*^9}, {
  3.7337130618126287`*^9, 3.7337130644456253`*^9}, {3.7337156934802628`*^9, 
  3.7337157020905457`*^9}, {3.736154047919783*^9, 
  3.7361540555196495`*^9}},ExpressionUUID->"f94eb015-b98c-4d22-a6be-\
33e0fbb973c7"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "known", " ", "\[Beta]", " ", "co"}], "-", 
      RowBox[{"efficients", " ", "of", " ", 
       RowBox[{"QCD", ".", " ", 
        RowBox[{"Source", ":", " ", "Baikov"}]}]}]}], ",", " ", "Chetyrkin", 
     ",", " ", "K\[UDoubleDot]hn", ",", " ", 
     RowBox[{
      RowBox[{"'", "Five"}], "-", 
      RowBox[{
      "Loop", " ", "Running", " ", "of", " ", "the", " ", "QCD", " ", 
       "coupling", " ", 
       RowBox[{"constant", "'"}], 
       RowBox[{
        RowBox[{"(", "2017", ")"}], ".", " ", "Reference"}], " ", "to", " ", 
       "earlier", " ", "co"}], "-", 
      RowBox[{
      "efficient", " ", "determinations", " ", "is", " ", "given", " ", "in", 
       " ", "this", " ", 
       RowBox[{"paper", "."}]}]}]}], "*)"}],
   FontColor->RGBColor[0, 0, 1]], 
  StyleBox["\[IndentingNewLine]",
   FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"b0C", "=", 
     RowBox[{
      FractionBox["1", "4"], 
      RowBox[{"(", 
       RowBox[{"11", "-", 
        RowBox[{
         FractionBox["2", "3"], "nf"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b1C", "=", 
     RowBox[{
      FractionBox["1", "16"], 
      RowBox[{"(", 
       RowBox[{"102", "-", 
        RowBox[{
         FractionBox["38", "3"], "nf"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b2C", "=", 
     RowBox[{
      FractionBox["1", "64"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["2857", "2"], " ", "-", 
        RowBox[{
         FractionBox["5033", "18"], " ", "nf"}], " ", "+", 
        RowBox[{
         FractionBox["325", "54"], " ", 
         SuperscriptBox["nf", "2"]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b3C", "=", 
     RowBox[{
      FractionBox["1", "256"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["149753", "6"], " ", "+", 
        RowBox[{"3564", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["1078361", "162"], "+", 
           RowBox[{
            FractionBox["6508", "27"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", "nf"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox["50065", "162"], "+", 
           RowBox[{
            FractionBox["6472", "81"], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], 
         SuperscriptBox["nf", "2"]}], "+", 
        RowBox[{
         FractionBox["1093", "729"], " ", 
         SuperscriptBox["nf", "3"]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"b4C", "=", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["4", "5"]], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["8157455", "16"], "+", 
        RowBox[{
         FractionBox["621885", "2"], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{
         FractionBox["88209", "2"], "*", 
         RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
        RowBox[{"288090", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"nf", "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "336460813"}], "1944"], "-", 
           RowBox[{
            FractionBox["4811164", "81"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            FractionBox["33935", "6"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
           RowBox[{
            FractionBox["1358995", "27"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", "\n", 
        "           ", 
        RowBox[{
         SuperscriptBox["nf", "2"], "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["25960913", "1944"], "+", 
           RowBox[{
            FractionBox["698531", "81"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
           RowBox[{
            FractionBox["10526", "9"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
           RowBox[{
            FractionBox["381760", "81"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         SuperscriptBox["nf", "3"], "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "630559"}], "5832"], "-", 
           RowBox[{
            FractionBox["48722", "243"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            FractionBox["1618", "27"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
           RowBox[{
            FractionBox["460", "9"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{
         SuperscriptBox["nf", "4"], "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1205", "2916"], "-", 
           RowBox[{
            FractionBox["152", "81"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713013739195*^9}, 
   3.7337130618126287`*^9, {3.73596252933651*^9, 3.735962536834755*^9}, {
   3.735962585569146*^9, 3.7359629103452325`*^9}, {3.735962952929186*^9, 
   3.7359629691909885`*^9}, 3.735971443837992*^9, {3.736138048462916*^9, 
   3.736138067283676*^9}, 3.738929225756891*^9, {3.7391055451322613`*^9, 
   3.7391055565909586`*^9}, {3.7391058698244815`*^9, 3.739105871720192*^9}, {
   3.7391246116576614`*^9, 3.739124645163149*^9}, {3.7391246756596704`*^9, 
   3.739124700818946*^9}, {3.7467721828478317`*^9, 3.7467722587257285`*^9}, {
   3.7467726384263787`*^9, 3.7467727159378185`*^9}, {3.746772757336344*^9, 
   3.7467728041654263`*^9}, {3.746773547377438*^9, 3.7467735560555983`*^9}, {
   3.746773647565114*^9, 3.7467736652653255`*^9}, {3.7469525609748836`*^9, 
   3.746952584875058*^9}, {3.7475682255460234`*^9, 3.747568227782048*^9}, {
   3.7482495184371023`*^9, 3.748249547960112*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c65c0faf-bb88-4abe-a36f-01ac6d8a847f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["QCD \[Gamma]-Coefficients", "Subsection",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713013739195*^9}, 
   3.7337130618126287`*^9, {3.73596252933651*^9, 3.735962536834755*^9}, {
   3.735962585569146*^9, 3.7359629103452325`*^9}, {3.735962952929186*^9, 
   3.7359629691909885`*^9}, 3.735971443837992*^9, {3.736138048462916*^9, 
   3.7361380778216224`*^9}, {3.7361540369835567`*^9, 
   3.7361540446637383`*^9}},ExpressionUUID->"b13399e6-d8b8-48f9-a30d-\
1fee376ecf32"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"The", " ", "known", " ", "\[Gamma]", " ", "co"}], "-", 
     RowBox[{"efficients", " ", "of", " ", 
      RowBox[{"QCD", ".", " ", 
       RowBox[{"Source", ":", " ", "Baikov"}]}]}]}], ",", " ", "Chetyrkin", 
    ",", " ", "K\[UDoubleDot]hn", ",", " ", 
    RowBox[{
     RowBox[{
     "'", "Quark", " ", "Mass", " ", "and", " ", "Field", " ", "Anomalous", 
      " ", "Dimensions", " ", "to", " ", "order", " ", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["\[Alpha]", "s"], "5"], "'"}], " ", 
      RowBox[{
       RowBox[{"(", "2014", ")"}], ".", " ", "Reference"}], " ", "to", " ", 
      "earlier", " ", "co"}], "-", 
     RowBox[{
      RowBox[{"efficient", " ", "determinations"}], " ", "is", " ", "given", 
      " ", "in", " ", "this", " ", 
      RowBox[{"paper", "."}]}]}]}], "*)"}],
  FontColor->RGBColor[0, 0, 1]]], "Input",
 CellChangeTimes->{{3.7467731726785536`*^9, 3.7467731801759095`*^9}, {
   3.746773225685561*^9, 3.746773256874136*^9}, {3.7467735665855856`*^9, 
   3.746773637555157*^9}, {3.7469524279920483`*^9, 3.7469524439358006`*^9}, {
   3.746952573677049*^9, 3.7469525938322315`*^9}, 3.7475677265799427`*^9, 
   3.748249555461827*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"cc87ff1c-ec96-46e6-8160-df05d58e14dc"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"g0C", " ", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g1C", " ", "=", " ", 
     RowBox[{
      FractionBox["1", "16"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["202", "3"], "-", 
        RowBox[{
         FractionBox["20", "9"], "*", "nf"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g2C", " ", "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox["1", "64"], 
       RowBox[{"(", 
        RowBox[{"1249", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            FractionBox["2216", "27"], "+", " ", 
            RowBox[{
             FractionBox["160", "3"], "*", 
             RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "*", "nf"}]}], " ", 
        ")"}]}], "-", 
      RowBox[{
       FractionBox["140", "81"], "*", 
       SuperscriptBox["nf", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g3C", " ", "=", " ", 
     RowBox[{
      FractionBox["1", "256"], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["4603055", "162"], "+", 
        RowBox[{
         FractionBox["135680", "27"], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
        RowBox[{"8800", "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "91723"}], "27"], "-", 
           RowBox[{
            FractionBox["34192", "9"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{"880", "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], " ", "+", " ", 
           RowBox[{
            FractionBox["18400", "9"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}], "*", "nf"}], " ", 
        "\n", "    ", "+", 
        RowBox[{
         RowBox[{"(", " ", 
          RowBox[{
           FractionBox["5242", "243"], "+", 
           RowBox[{
            FractionBox["800", "9"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
           RowBox[{
            FractionBox["160", "3"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}]}], ")"}], "*", 
         SuperscriptBox["nf", "2"]}], " ", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "332"}], "243"], "+", 
           RowBox[{
            FractionBox["64", "27"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "*", 
         SuperscriptBox["nf", "3"]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"g4C", " ", "=", " ", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["4", "5"]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["99512327", "162"], "+", 
        RowBox[{
         FractionBox["46402466", "243"], "*", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"96800", "*", 
         SuperscriptBox[
          RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
        RowBox[{
         FractionBox["698126", "9"], "*", 
         RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
        RowBox[{
         FractionBox["231757160", "243"], "*", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
        RowBox[{"242000", "*", 
         RowBox[{"Zeta", "[", "6", "]"}]}], "+", 
        RowBox[{"412720", "*", 
         RowBox[{"Zeta", "[", "7", "]"}]}], "\n", "   ", "+", 
        RowBox[{"nf", "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "150736283"}], "1458"], "-", 
           RowBox[{
            FractionBox["12538016", "81"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
           RowBox[{
            FractionBox["75680", "9"], "*", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
           RowBox[{
            FractionBox["2038742", "27"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], "+", 
           RowBox[{
            FractionBox["49876180", "243"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
           RowBox[{
            FractionBox["638000", "9"], "*", 
            RowBox[{"Zeta", "[", "6", "]"}]}], "-", 
           RowBox[{
            FractionBox["1820000", "27"], "*", 
            RowBox[{"Zeta", "[", "7", "]"}]}]}], ")"}]}], "\n", "   ", "+", 
        RowBox[{
         SuperscriptBox["nf", "2"], "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["1320742", "729"], "+", 
           RowBox[{
            FractionBox["2010824", "243"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            FractionBox["46400", "27"], "*", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
           RowBox[{
            FractionBox["166300", "27"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
           RowBox[{
            FractionBox["264040", "81"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
           RowBox[{
            FractionBox["92000", "27"], "*", 
            RowBox[{"Zeta", "[", "6", "]"}]}]}], ")"}]}], "\n", "   ", "+", 
        RowBox[{
         SuperscriptBox["nf", "3"], "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["91865", "1458"], "+", 
           RowBox[{
            FractionBox["12848", "81"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            FractionBox["448", "9"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}], "-", 
           RowBox[{
            FractionBox["5120", "27"], "*", 
            RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["nf", "4"], "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"-", "260"}], "243"], "-", 
           RowBox[{
            FractionBox["320", "243"], "*", 
            RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
           RowBox[{
            FractionBox["64", "27"], "*", 
            RowBox[{"Zeta", "[", "4", "]"}]}]}], ")"}]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713013739195*^9}, 
   3.7337130618126287`*^9, {3.73596252933651*^9, 3.735962536834755*^9}, {
   3.735962585569146*^9, 3.7359629103452325`*^9}, {3.735962952929186*^9, 
   3.7359629691909885`*^9}, 3.735971443837992*^9, {3.736138048462916*^9, 
   3.73613806421103*^9}, {3.7372620204775305`*^9, 3.7372621118928585`*^9}, {
   3.737262194364388*^9, 3.737262248931553*^9}, 3.7389292350684595`*^9, {
   3.739105597519412*^9, 3.739105615419692*^9}, {3.7391058845643845`*^9, 
   3.7391058871546044`*^9}, {3.746772895476466*^9, 3.7467731634658833`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"b1540331-4c83-4a2b-ae7a-ca0c1eab64d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "RGE for the running coupling constant, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "s"], TraditionalForm]],ExpressionUUID->
  "276bde20-81dd-4d57-b83f-ea04fd9905c8"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, 
   3.733715710284974*^9, {3.7337435549306607`*^9, 3.73374356647834*^9}, {
   3.7361379401430063`*^9, 3.736137945688615*^9}, {3.7387311450321856`*^9, 
   3.7387311493203335`*^9}},ExpressionUUID->"263c374b-993e-439a-82bd-\
a22f722ef853"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Using", " ", "the", " ", "renormalization", " ", "group", " ", 
      "equation", " ", "for", " ", 
      SubscriptBox["a", "s"], 
      RowBox[{"(", "s", ")"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SubscriptBox["\[Alpha]", "s"], 
         RowBox[{"(", "s", ")"}]}], "\[Pi]"], " ", "one", " ", "can", " ", 
       "perform", " ", "a", "\n", "Taylor", " ", "expansion", " ", "at", " ", 
       "some", " ", "given", " ", "reference", " ", "scale", " ", "s"}], " ", 
      "=", " ", "sint"}]}], ",", " ", 
    RowBox[{"leading", " ", "to", " ", "the", " ", "equation", " ", 
     RowBox[{"below", ".", " ", "This"}], " ", "equation", " ", "can", " ", 
     "be", " ", "used", " ", "to", " ", "determine", " ", "the", " ", 
     "running", " ", "coupling", " ", "constant", " ", "at", " ", "any", " ", 
     "chosen", " ", 
     RowBox[{"scale", ".", " ", 
      RowBox[{"Source", ":", " ", "Davier"}]}]}], ",", " ", "Hocker", ",", 
    " ", "Zhang", ",", " ", 
    RowBox[{
    "'", "The", " ", "physics", " ", "of", " ", "hadronic", " ", "tau", " ", 
     RowBox[{"decays", "'"}], 
     RowBox[{
      RowBox[{"(", "2005", ")"}], "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"apwrexpand", "[", 
     RowBox[{"s_", ",", "aint_", ",", "sint_"}], "]"}], ":=", "\n", 
    RowBox[{"aint", " ", "+", 
     RowBox[{
      SuperscriptBox["aint", "2"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b0C"}], "*", 
        RowBox[{"Log", "[", 
         FractionBox["s", "sint"], "]"}]}], ")"}]}], " ", "+", 
     RowBox[{
      SuperscriptBox["aint", "3"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b1C"}], "*", 
         RowBox[{"Log", "[", 
          FractionBox["s", "sint"], "]"}]}], " ", "+", " ", 
        RowBox[{
         SuperscriptBox["b0C", "2"], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "sint"], "]"}], ")"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["aint", "4"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b2C"}], "*", 
         RowBox[{"Log", "[", 
          FractionBox["s", "sint"], "]"}]}], " ", "+", 
        RowBox[{
         FractionBox["5", "2"], " ", "*", "b0C", "*", "b1C", "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "sint"], "]"}], ")"}], "2"]}], "-", 
        RowBox[{
         SuperscriptBox["b0C", "3"], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "sint"], "]"}], ")"}], "3"]}]}], ")"}]}], "  ", 
     "+", 
     RowBox[{
      SuperscriptBox["aint", "5"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b3C"}], "*", 
         RowBox[{"Log", "[", 
          FractionBox["s", "sint"], "]"}]}], " ", "+", 
        RowBox[{
         FractionBox["3", "2"], " ", "*", 
         SuperscriptBox["b1C", "2"], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "sint"], "]"}], ")"}], "2"]}], "+", 
        RowBox[{"3", "*", "b0C", "*", "b2C", "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "sint"], "]"}], ")"}], "2"]}], " ", "-", 
        RowBox[{
         FractionBox["13", "3"], "*", 
         SuperscriptBox["b0C", "2"], "*", "b1C", "*", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           FractionBox["s", "sint"], "]"}], "3"]}], "+", " ", 
        RowBox[{
         SuperscriptBox["b0C", "4"], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "sint"], "]"}], ")"}], "4"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["aint", "6"], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "b4C"}], "*", 
         RowBox[{"Log", "[", 
          FractionBox["s", "sint"], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "2"], "*", "b0C", "*", "b1C", "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "sint"], "]"}], ")"}], "2"]}], "+", 
        RowBox[{
         FractionBox["7", "2"], "*", "b0C", "*", "b3C", "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "sint"], "]"}], ")"}], "2"]}], "-", 
        RowBox[{
         FractionBox["35", "6"], "*", "b0C", "*", 
         SuperscriptBox["b1C", "2"], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "sint"], "]"}], ")"}], "3"]}], "-", 
        RowBox[{"6", "*", 
         SuperscriptBox["b0C", "2"], "*", "b2C", "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "sint"], "]"}], ")"}], "3"]}], "+", 
        RowBox[{
         FractionBox["77", "12"], "*", 
         SuperscriptBox["b0C", "3"], "*", "b1C", "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "sint"], "]"}], ")"}], "4"]}], "-", 
        RowBox[{
         SuperscriptBox["b0C", "5"], "*", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"Log", "[", 
            FractionBox["s", "sint"], "]"}], ")"}], "5"]}]}], ")"}]}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.7387319085362883`*^9, 3.7387319105345345`*^9}, {3.7387429130058184`*^9, 
   3.7387429135035496`*^9}, {3.738929244972185*^9, 3.738929245472748*^9}, {
   3.7389312980930185`*^9, 3.7389313141323214`*^9}, {3.738931354412122*^9, 
   3.738931380332781*^9}, {3.739105902051936*^9, 3.7391060398249073`*^9}, {
   3.7391243393613997`*^9, 3.739124374848064*^9}, {3.7391247311380916`*^9, 
   3.739124736031215*^9}, {3.7467737021952667`*^9, 3.746773838535231*^9}, {
   3.7467740210178227`*^9, 3.746774032961588*^9}, {3.746774160647543*^9, 
   3.746774359172514*^9}, {3.7469528506812983`*^9, 3.746952850964384*^9}, {
   3.748249564408822*^9, 3.748249566415691*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"8cef95b9-7363-4381-936d-0f2a866ce80a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "RGE for the running mass, ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "q"], TraditionalForm]],ExpressionUUID->
  "9100166f-6402-4949-9198-1515eee53b2c"],
 " "
}], "Subsection",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, 
   3.733715710284974*^9, {3.7337435549306607`*^9, 3.73374356647834*^9}, {
   3.7361379401430063`*^9, 3.736137945688615*^9}, {3.7387311450321856`*^9, 
   3.7387311493203335`*^9}, {3.7387313758399277`*^9, 3.738731381909712*^9}, {
   3.746775049101653*^9, 
   3.746775049101653*^9}},ExpressionUUID->"d809d7f9-36fb-4ffb-a71c-\
defc368a73d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "renormalization", " ", "group", " ", "equation", " ", "for", 
     " ", "the", " ", "running", " ", "mass", " ", 
     SubscriptBox["m", "q"], 
     RowBox[{"(", "s", ")"}]}], ",", " ", 
    RowBox[{
    "can", " ", "be", " ", "integrated", " ", "directly", " ", "in", " ", 
     "order", " ", "to", " ", "find", " ", 
     SubscriptBox["m", "q"], 
     RowBox[{"(", "s", ")"}], " ", "at", " ", "any", " ", "chosen", " ", 
     RowBox[{"scale", ".", " ", 
      RowBox[{"Source", ":", " ", 
       RowBox[{"A", ".", " ", "Mes"}]}]}]}], ",", " ", 
    RowBox[{"J", ".", " ", "Stephens"}], ",", " ", 
    RowBox[{"'", "An", " ", "Application", " ", "of", " ", 
     RowBox[{"Rubi", ":", " ", 
      RowBox[{
      "Series", " ", "Expansion", " ", "of", " ", "the", " ", "Quark", " ", 
       "MassRenormalization", " ", "Group", " ", 
       RowBox[{"Equation", "'"}], " ", "arXiv"}], ":", 
      RowBox[{"1811.04892", 
       RowBox[{
        RowBox[{"(", "2018", ")"}], "."}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"mqRGE", "[", 
      RowBox[{"s_", ",", "mqs0_", ",", "aint_", ",", "sint_", ",", "s0_"}], 
      "]"}], ":=", 
     RowBox[{"mqs0", "*", 
      RowBox[{"Exp", "[", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"g0C", "+", 
            RowBox[{"a", "*", "g1C"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], "*", "g2C"}], "+", 
            RowBox[{
             SuperscriptBox["a", "3"], "*", "g3C"}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], "*", "g4C"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", "*", "b0C"}], "+", 
            RowBox[{
             SuperscriptBox["a", "2"], "*", "b1C"}], "+", 
            RowBox[{
             SuperscriptBox["a", "3"], "*", "b2C"}], "+", 
            RowBox[{
             SuperscriptBox["a", "4"], "*", "b3C"}], "+", 
            RowBox[{
             SuperscriptBox["a", "5"], "*", "b4C"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"apwrexpand", "[", 
            RowBox[{"s0", ",", "aint", ",", "sint"}], "]"}], ",", 
           RowBox[{"apwrexpand", "[", 
            RowBox[{"s", ",", "aint", ",", "sint"}], "]"}]}], "}"}]}], "]"}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Note", ":", " ", 
      RowBox[{"As", " ", "for", " ", 
       SubscriptBox["a", "s"], 
       RowBox[{"(", "s", ")"}]}]}], ",", " ", 
     RowBox[{
     "a", " ", "similar", " ", "taylor", " ", "expansion", " ", "of", " ", 
      "the", " ", "running", " ", "mass", " ", "RGE", " ", 
      RowBox[{"exists", ".", " ", "It"}], " ", "can", " ", "be", " ", "used", 
      " ", "in", " ", "place", " ", "of", " ", "the", " ", "above", " ", 
      RowBox[{"equation", ".", " ", "To"}], " ", "order", " ", 
      SuperscriptBox[
       SubscriptBox["\[Alpha]", "s"], "4"], " ", "it", " ", "is", " ", 
      "given", " ", 
      RowBox[{"in", ":", " ", "Chetyrkin"}]}], ",", " ", "Kniehl", ",", 
     "Sirlin", ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"'", "Estimations", " ", "of", " ", "order", " ", 
        SuperscriptBox["\[Alpha]", "3"], " ", "and", " ", 
        SuperscriptBox["\[Alpha]", "4"], " ", "corrections", " ", "to", " ", 
        "mass"}], "-", 
       RowBox[{"dependent", " ", 
        RowBox[{"obesrvables", "'"}], 
        RowBox[{"(", "1997", ")"}]}]}], ";", " ", 
      RowBox[{"to", " ", "order", " ", 
       SuperscriptBox[
        SubscriptBox["\[Alpha]", "s"], "5"], " ", "it", " ", "is", " ", 
       "given", " ", 
       RowBox[{"by", ":", " ", "Mes"}]}]}], ",", " ", 
     RowBox[{"Stephens", " ", 
      RowBox[{"arXiv", ":", 
       RowBox[{"1811.04892", 
        RowBox[{
         RowBox[{"(", "2018", ")"}], "."}]}]}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.733637077056456*^9, 3.733637079005701*^9}, {
   3.73363713610279*^9, 3.733637159135113*^9}, {3.7336377325352044`*^9, 
   3.7336377415896163`*^9}, {3.7336377923029947`*^9, 3.733637895527029*^9}, {
   3.7336379309607835`*^9, 3.7336380823319993`*^9}, {3.7336384584047565`*^9, 
   3.7336384635380096`*^9}, {3.733638846826396*^9, 3.733638902325831*^9}, {
   3.733640765476233*^9, 3.7336407787953105`*^9}, {3.7336408316212764`*^9, 
   3.733640835662718*^9}, {3.7337130093713517`*^9, 3.733713017389326*^9}, {
   3.733714545858637*^9, 3.733714559201024*^9}, 3.7337155392862663`*^9, 
   3.733715596320237*^9, {3.733743214237257*^9, 3.7337432212772813`*^9}, 
   3.733743494787242*^9, {3.73596131514756*^9, 3.73596133058144*^9}, {
   3.7359613852422404`*^9, 3.735961590216174*^9}, 3.7359826945874786`*^9, {
   3.7359828105935173`*^9, 3.7359828178401656`*^9}, {3.7359869793402014`*^9, 
   3.735987033768902*^9}, {3.73599332094753*^9, 3.7359933957015357`*^9}, {
   3.735993429303466*^9, 3.7359934296627836`*^9}, 3.736487740589865*^9, {
   3.7387308550063925`*^9, 3.7387309075903125`*^9}, {3.7387309908847933`*^9, 
   3.738731028600333*^9}, {3.7387310715381007`*^9, 3.7387311334170723`*^9}, {
   3.738731404120263*^9, 3.7387314186324673`*^9}, {3.738731505170836*^9, 
   3.7387315133923435`*^9}, {3.738731557176859*^9, 3.738731637519576*^9}, {
   3.738929250797656*^9, 3.73892925155609*^9}, {3.7389314073033676`*^9, 
   3.738931426039616*^9}, {3.739007396519149*^9, 3.7390073985581017`*^9}, {
   3.7391060441116877`*^9, 3.7391060496602354`*^9}, {3.7467750221415586`*^9, 
   3.74677506556138*^9}, {3.7467751289512806`*^9, 3.7467753069910173`*^9}, {
   3.7467753375634766`*^9, 3.7467755675667133`*^9}, {3.7469528880629754`*^9, 
   3.746952895738309*^9}, {3.7469549848364267`*^9, 3.746955000886548*^9}, {
   3.7482496654589376`*^9, 3.7482496761859922`*^9}, {3.7541623926148167`*^9, 
   3.754162412273272*^9}, {3.7541624735835485`*^9, 3.7541624884617662`*^9}, 
   3.7541665177699766`*^9},ExpressionUUID->"58077f22-70ac-4bc7-9d9b-\
39c4d9cddb6d"]
}, Open  ]]
}, Open  ]],

Cell["Theoretical Input: Correlators and Kernels", "Chapter",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.733632885831173*^9, 3.7336329078247576`*^9}, {
   3.733636951703566*^9, 3.7336369585760345`*^9}, {3.7336370241055317`*^9, 
   3.7336370334172378`*^9}, {3.7359635847233768`*^9, 3.735963590156633*^9}, {
   3.73609340235976*^9, 3.7360934039332986`*^9}, 
   3.7467772574541245`*^9},ExpressionUUID->"d0fdcc41-d605-41bd-8c19-\
5cc3b897ef5e"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["pQCD", "Subchapter"]], "Chapter",
 CellChangeTimes->{{3.733632885831173*^9, 3.7336329078247576`*^9}, {
   3.733636951703566*^9, 3.7336369585760345`*^9}, {3.7336370241055317`*^9, 
   3.7336370334172378`*^9}, {3.7359635847233768`*^9, 3.735963590156633*^9}, {
   3.73609340235976*^9, 3.7360934039332986`*^9}, 
   3.746777261534792*^9},ExpressionUUID->"f8cbf1fb-2cb5-483d-930b-\
d57c5a20515b"],

Cell[TextData[{
 StyleBox["The pseudoscalar correlator (phi5) is given in this section. \nFor \
Contour Improved Perturbation Theory, we need a physical correlator in order \
to perform the renormalization group improvement (eliminating the logarithmic \
terms in the correlator by setting ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Mu]", "2"], "=", 
     RowBox[{"-", "s"}]}], ")"}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "91baf2b8-98a4-42ff-aca0-0476f57c5c40"],
 ". ",
 StyleBox["Hence, in CIPT we actually consider the second derivative of the \
pseudoscalar correlator. The second derivative of the pseudoscalar \
correlator, with the RG improvement performed is denoted by: d2phi5. ",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{
  3.733637289606451*^9, {3.7336421793258877`*^9, 3.7336424672289257`*^9}, 
   3.733642642468729*^9, 3.73910606675414*^9, {3.739106289879964*^9, 
   3.7391064774747458`*^9}, {3.7469541341964855`*^9, 3.746954195832033*^9}, {
   3.748249739494953*^9, 
   3.7482497441640005`*^9}},ExpressionUUID->"b5c40998-ecf3-4dc3-aa67-\
61af3b4b8ce7"],

Cell[CellGroupData[{

Cell["Wilson Coefficients", "Subsection",
 CellChangeTimes->{{3.733642594686263*^9, 3.7336425985436106`*^9}, 
   3.733642639399776*^9, 3.7336427176385183`*^9, 3.733713132661101*^9, {
   3.7337157223087854`*^9, 
   3.7337157283105807`*^9}},ExpressionUUID->"d65bd8b2-0005-4eca-a3b4-\
dc9379e48341"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"The", " ", "Wilson", " ", "Co"}], "-", 
      RowBox[{
      "efficients", " ", "entering", " ", "the", " ", "OPE", " ", "for", " ", 
       SubscriptBox["n", "f"]}]}], "=", 
     RowBox[{"3.", " ", 
      RowBox[{"Source", ":", " ", "Dominguez"}]}]}], ",", " ", "Nasrallah", 
    ",", " ", "Rontsch", ",", " ", "Schilcher", ",", " ", 
    RowBox[{
     RowBox[{"'", "Up"}], "-", " ", 
     RowBox[{"and", " ", "down"}], "-", " ", 
     RowBox[{"quark", " ", "masses", " ", "from", " ", "finite"}], "-", 
     RowBox[{
     "energy", " ", "QCD", " ", "sum", " ", "rules", " ", "to", " ", "five", 
      " ", 
      RowBox[{"loops", "'"}], " ", 
      RowBox[{
       RowBox[{"(", "2009", ")"}], "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"C01", " ", "=", " ", "6"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C11", " ", "=", " ", "34"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C12", " ", "=", " ", 
     RowBox[{"-", "6"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C21", " ", "=", 
     RowBox[{"N", "[", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "105"}], "*", 
        RowBox[{"Zeta", "[", "3", "]"}]}], " ", "+", " ", 
       FractionBox["9631", "24"]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C22", " ", "=", " ", 
     RowBox[{"-", "95"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C31", " ", "=", 
     RowBox[{"N", "[", 
      RowBox[{
       FractionBox["4748953", "864"], "-", " ", 
       FractionBox[
        SuperscriptBox["\[Pi]", "4"], "6"], " ", "-", 
       RowBox[{
        FractionBox["91519", "36"], " ", "*", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", " ", 
       RowBox[{
        FractionBox["715", "2"], "*", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C32", " ", "=", 
     RowBox[{"N", "[", " ", 
      RowBox[{
       RowBox[{"-", "6"}], 
       RowBox[{"(", 
        RowBox[{
         FractionBox["4781", "18"], " ", "-", 
         RowBox[{
          FractionBox["475", "8"], "*", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C41", " ", "=", " ", "33532.263638321"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C42", " ", "=", " ", 
     RowBox[{"-", "15230.646220931589"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K0", " ", "=", " ", "C01"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K1", "=", 
     RowBox[{"C11", "+", 
      RowBox[{"2", "*", "C12"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K2", "=", 
     RowBox[{"C21", "+", 
      RowBox[{"2", "*", "C22"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K3", "=", 
     RowBox[{"C31", "+", 
      RowBox[{"2", "*", "C32"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"K4", "=", 
     RowBox[{"C41", "+", 
      RowBox[{"2", "*", "C42"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.746952701831045*^9, 3.746952867533307*^9}, 
   3.746954219740198*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"cfdd3cf7-4604-4bdf-9abc-c41d7a4e9c16"]
}, Open  ]],

Cell[CellGroupData[{

Cell["pQCD Correlator", "Subsection",
 CellChangeTimes->{{3.7336426617498226`*^9, 3.733642754247178*^9}, {
   3.7336434333378735`*^9, 3.7336434482398844`*^9}, 3.73371299224382*^9, 
   3.733713140533907*^9, 
   3.733715735416258*^9},ExpressionUUID->"fbb2ef34-76fb-449d-849f-\
0eb0405f9941"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"phi5", "[", "A_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["ms0", "2"]}], "*", 
    FractionBox["s", 
     RowBox[{"16", "*", 
      SuperscriptBox["Pi", "2"], " "}]], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", "*", 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"-", "s"}], 
         SuperscriptBox["muo", "2"]], "]"}]}], " ", "-", "12", " ", 
      "\[IndentingNewLine]", "\t", "+", 
      RowBox[{"a", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], "*", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}], " "}], "2"]}], "+", 
         RowBox[{"34", "*", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"-", "s"}], 
            SuperscriptBox["muo", "2"]], "]"}]}], " ", "-", "36.651"}], 
        ")"}]}], "\[IndentingNewLine]", "\t", "+", 
      RowBox[{
       SuperscriptBox["a", "2"], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8.5", "*", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}], " "}], "3"]}], "-", 
         RowBox[{"95", "*", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}], " "}], "2"]}], "+", 
         RowBox[{"275.08", "*", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"-", "s"}], 
            SuperscriptBox["muo", "2"]], "]"}]}], "-", "304.79"}], ")"}]}], 
      "\[IndentingNewLine]", "\t", "+", 
      RowBox[{
       SuperscriptBox["a", "3"], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "13.813"}], "*", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}], " "}], "4"]}], "+", 
         RowBox[{"229", "*", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"-", "s"}], 
             SuperscriptBox["muo", "2"]], "]"}], "3"]}], " ", "-", 
         RowBox[{"1165.4", "*", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}], " "}], "2"]}], "+", 
         RowBox[{"2795.1", "*", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"-", "s"}], 
            SuperscriptBox["muo", "2"]], "]"}]}], "-", "2966.2"}], ")"}]}], 
      "\[IndentingNewLine]", "\t", "+", 
      RowBox[{"A", "*", 
       SuperscriptBox["a", "4"], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"24.172", "*", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}], " "}], "5"]}], "-", 
         RowBox[{"534.05", "*", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}], " "}], "4"]}], "+", 
         RowBox[{"3962.5", "*", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{"-", "s"}], 
             SuperscriptBox["muo", "2"]], "]"}], "3"]}], " ", "-", 
         RowBox[{"15231", "*", 
          SuperscriptBox[
           RowBox[{
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}], " "}], "2"]}], "+", 
         RowBox[{"33532", "*", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{"-", "s"}], 
            SuperscriptBox["muo", "2"]], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"phi5A", "[", "A_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"phi5", "[", "A", "]"}], "/", 
     SuperscriptBox["ms0", "2"]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{
   StyleBox["(*",
    FontWeight->"Bold"], 
   RowBox[{
    StyleBox[
     RowBox[{
      RowBox[{
      "The", " ", "perturbative", " ", "QCD", " ", "function", " ", "has", 
       " ", "been", " ", "evaluated", " ", "at", " ", 
       SubscriptBox["n", "f"]}], "=", 
      RowBox[{
       RowBox[{"3.", " ", 
        RowBox[{"Note", ":", " ", "ms0"}]}], " ", "=", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["m", "u"], "+", 
          SubscriptBox["m", "d"]}], ")"}], "2"]}]}],
     FontWeight->"Bold"], 
    StyleBox[",",
     FontWeight->"Bold"], 
    StyleBox[" ",
     FontWeight->"Bold"], 
    RowBox[{
     SuperscriptBox[
      StyleBox["muo",
       FontWeight->"Bold"], "2"], " ", "denotes", " ", 
     SuperscriptBox["\[Mu]", "2"]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", 
      SubscriptBox["a", "s"]}], "=", 
     RowBox[{
      FractionBox[
       SubscriptBox["\[Alpha]", "s"], "\[Pi]"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ie", ".", " ", "a"}], "=", 
         FractionBox["alpha", "Pi"]}], ")"}], "."}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.7336426617498226`*^9, 3.733642754247178*^9}, {
   3.7336434333378735`*^9, 3.7336434482398844`*^9}, 3.73371299224382*^9, 
   3.733713140533907*^9, 3.733744306196728*^9, {3.733811930188678*^9, 
   3.733811956999509*^9}, {3.7338161043251553`*^9, 3.7338161082717133`*^9}, {
   3.733829026694873*^9, 3.7338290297109537`*^9}, 3.735963195950289*^9, {
   3.737800326699456*^9, 3.7378003540893965`*^9}, {3.7378006584795275`*^9, 
   3.7378007040394764`*^9}, {3.7378007746431265`*^9, 
   3.7378009058597436`*^9}, {3.737801878260284*^9, 3.737801908390132*^9}, {
   3.737803771300542*^9, 3.737803776449678*^9}, {3.738731696085549*^9, 
   3.738731704748742*^9}, {3.7387446263259115`*^9, 3.7387446271173077`*^9}, {
   3.738929280220792*^9, 3.7389292810480795`*^9}, {3.7391080431445*^9, 
   3.7391081088045673`*^9}, {3.7391081966425505`*^9, 
   3.7391082259420977`*^9}, {3.7391247721960764`*^9, 3.739124778082349*^9}, {
   3.7391624589780035`*^9, 3.73916246607216*^9}, {3.739162526047357*^9, 
   3.7391625402962203`*^9}, {3.7467766194048996`*^9, 3.746776620324337*^9}, {
   3.7469543610779905`*^9, 3.7469544789841356`*^9}, {3.746954512628215*^9, 
   3.7469545240391016`*^9}, {3.746954556071117*^9, 3.7469545796892457`*^9}, {
   3.7469546143542147`*^9, 3.7469546356537027`*^9}, 3.746954708498828*^9, {
   3.7469569784966364`*^9, 3.746956984979306*^9}, {3.7469574491424274`*^9, 
   3.746957467502344*^9}, 3.746957602601203*^9, {3.746980022029209*^9, 
   3.746980024324095*^9}, {3.747234052136427*^9, 3.7472340729163313`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"53877057-5f6b-4878-b87d-f1c925f0955c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Physical", " ", "Correlator", " ", 
   RowBox[{"(", 
    RowBox[{"Second", " ", "Derivative"}], ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7469546958825564`*^9, 3.7469546992794743`*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"c7ce19a3-8bd2-4758-9e95-2caedde1d80b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"d2phi5", "[", "A_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["ms0", "2"]}], "*", 
    FractionBox["1", 
     RowBox[{"16", "*", 
      SuperscriptBox["Pi", "2"], " "}]], "*", 
    FractionBox["1", "s"], "*", 
    RowBox[{"(", 
     RowBox[{"K0", "+", 
      RowBox[{"K1", "*", "a"}], "+", 
      RowBox[{"K2", "*", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{"K3", "*", 
       SuperscriptBox["a", "3"]}], "+", 
      RowBox[{"A", "*", "K4", "*", 
       SuperscriptBox["a", "4"]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7336426617498226`*^9, 3.7336427496104465`*^9}, {
   3.7336441354845476`*^9, 3.733644192569045*^9}, {3.7336442427482643`*^9, 
   3.7336442431545553`*^9}, {3.733644304194767*^9, 3.733644358472474*^9}, 
   3.7337131521836977`*^9, 3.733739083754569*^9, 3.7337391271868052`*^9, 
   3.7338119263757772`*^9, {3.733811961921913*^9, 3.7338119626563587`*^9}, {
   3.7343215574589176`*^9, 3.7343215737526255`*^9}, {3.7364876120637608`*^9, 
   3.7364876172111917`*^9}, 3.737259707833284*^9, {3.737274644053502*^9, 
   3.737274658653799*^9}, {3.7372752986233635`*^9, 3.737275303423752*^9}, 
   3.7373479913351436`*^9, 3.73734806225406*^9, 3.7373481008385253`*^9, {
   3.7378003416394835`*^9, 3.7378003512293234`*^9}, {3.73780045478972*^9, 
   3.737800461549466*^9}, {3.7378017740399256`*^9, 3.7378017762604313`*^9}, {
   3.737803273024171*^9, 3.737803282249239*^9}, {3.7389309147444615`*^9, 
   3.738930923352832*^9}, {3.7390035807853613`*^9, 3.7390036518400297`*^9}, {
   3.7390036828542023`*^9, 3.7390037336224174`*^9}, {3.739108128028845*^9, 
   3.739108169462928*^9}, {3.7391084424689107`*^9, 3.739108461362049*^9}, {
   3.7391084967118645`*^9, 3.7391085454877634`*^9}, {3.7391626741939554`*^9, 
   3.739162675460045*^9}, {3.7469542429959373`*^9, 3.7469542936021614`*^9}, {
   3.746956996324975*^9, 3.7469570124319143`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"f03a94e6-e27f-41d6-a38a-43bd83b7a780"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   StyleBox["\[IndentingNewLine]",
    FontFamily->"Constantia"], 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"Note", ":", " ", 
       RowBox[{
       "A", " ", "is", " ", "a", " ", "factor", " ", "which", " ", "allows", 
        " ", "us", " ", "to", " ", "estimate", " ", "the", " ", "uncertainty",
         " ", "in", " ", "the", " ", "mass", " ", "due", " ", "to", " ", 
        "the", " ", "unknown", " ", 
        SuperscriptBox["a", "5"], " ", "term", " ", "in", " ", "the", " ", 
        "PQCD", " ", 
        RowBox[{"correlator", ".", " ", "Default"}], " ", "value"}], ":", " ",
        "A"}], "=", 
      RowBox[{"1.", " ", "When", " ", "calculating"}]}], " ", "\n", 
     RowBox[{
      RowBox[{
      "this", " ", "uncertainty", " ", "we", " ", "assume", " ", "the", " ", 
       SuperscriptBox["a", "5"], " ", "term", " ", "to", " ", "be", " ", 
       "equal", " ", "to", " ", "the", " ", 
       SuperscriptBox["a", "4"], " ", "term", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"by", " ", "setting", " ", "A"}], "=", "2"}], ")"}]}], ",", 
      " ", 
      RowBox[{
      "and", " ", "calculate", " ", "the", " ", "change", " ", "in", " ", 
       "the", " ", 
       RowBox[{"mass", "."}]}]}]}],
    FontFamily->"Source Sans Pro"]}],
  FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.7336426617498226`*^9, 3.7336427496104465`*^9}, {
   3.7336441354845476`*^9, 3.733644192569045*^9}, {3.7336442427482643`*^9, 
   3.7336442431545553`*^9}, {3.733644304194767*^9, 3.733644358472474*^9}, 
   3.7337131521836977`*^9, 3.733739083754569*^9, 3.7337391271868052`*^9, 
   3.7338119263757772`*^9, {3.733811961921913*^9, 3.7338119626563587`*^9}, {
   3.7343215574589176`*^9, 3.7343215737526255`*^9}, {3.7364876120637608`*^9, 
   3.7364876172111917`*^9}, 3.737259707833284*^9, {3.737274644053502*^9, 
   3.737274658653799*^9}, {3.7372752986233635`*^9, 3.737275303423752*^9}, 
   3.7373479913351436`*^9, 3.73734806225406*^9, 3.7373481008385253`*^9, {
   3.7378003416394835`*^9, 3.7378003512293234`*^9}, {3.73780045478972*^9, 
   3.737800461549466*^9}, {3.7378017740399256`*^9, 3.7378017762604313`*^9}, {
   3.737803273024171*^9, 3.737803282249239*^9}, {3.7389309147444615`*^9, 
   3.738930923352832*^9}, {3.7390035807853613`*^9, 3.7390036518400297`*^9}, {
   3.7390036828542023`*^9, 3.7390037336224174`*^9}, {3.739108128028845*^9, 
   3.739108169462928*^9}, {3.7391084424689107`*^9, 3.739108461362049*^9}, {
   3.7391084967118645`*^9, 3.7391085454877634`*^9}, {3.7391626741939554`*^9, 
   3.739162675460045*^9}, {3.7469542429959373`*^9, 3.7469542936021614`*^9}, {
   3.746956996324975*^9, 3.7469570350245447`*^9}, {3.7482497982695427`*^9, 
   3.748249800016036*^9}},ExpressionUUID->"45c4c440-f522-440f-9749-\
30a081875f53"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Condensates", "Subchapter"],
 " "
}], "Chapter",
 CellChangeTimes->{{3.733632753525816*^9, 3.7336327571059914`*^9}, {
  3.7389309390172033`*^9, 
  3.738930942831379*^9}},ExpressionUUID->"1b59a72d-af97-41aa-a36d-\
51e6b02bb42d"],

Cell[CellGroupData[{

Cell["Non - perturbative Contributions to the OPE ", "Subsection",
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.7336438779703937`*^9}, {
   3.733644415100248*^9, 3.7336444225729685`*^9}, {3.733644467531067*^9, 
   3.733644472865761*^9}, 3.7337131779169507`*^9, 3.733715771606123*^9, {
   3.7392824343274527`*^9, 
   3.739282436811247*^9}},ExpressionUUID->"91e456e7-0d0e-4c6a-a670-\
32e5ffcce5ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "gluon", " ", "condensate", " ", "contribution", " ", "to", 
      " ", "the", " ", 
      RowBox[{"OPE", ".", " ", "Used"}], " ", "in", " ", "Fixed", " ", 
      "Order", " ", "Perturbation", " ", 
      RowBox[{"Theory", ".", " ", 
       RowBox[{"Note", ":", " ", "ms0"}]}]}], " ", "=", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["m", "u"], "+", 
        SubscriptBox["m", "d"]}], ")"}], "2"]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "GG"}], " ", "=", " ", 
     RowBox[{"<", 
      RowBox[{
       FractionBox["\[Alpha]", "\[Pi]"], 
       SuperscriptBox["G", "2"]}], ">", 
      RowBox[{".", " ", 
       RowBox[{"Source", ":", " ", "Chetrykin"}]}]}]}], ",", " ", "Dominguez",
     ",", " ", "Pirjol", ",", 
    RowBox[{
     RowBox[{"Schilcher", " ", "'"}], "Mass", " ", "singularities", " ", "in",
      " ", "light", " ", "quark", " ", 
     RowBox[{"correlators", ":", 
      RowBox[{"The", " ", "strange", " ", "quark", " ", 
       RowBox[{"case", "'"}], " ", 
       RowBox[{
        RowBox[{"(", "1995", ")"}], "."}]}]}]}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"phiG", "[", "GG_", "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["ms0", "2"], 
        RowBox[{"8", "*", "s"}]]}], "*", "GG", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"a", "*", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["11", "2"], "-", 
           RowBox[{"2", "*", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phiG1", "[", "GG_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"phiG", "[", "GG", "]"}], "/", 
      SuperscriptBox["ms0", "2"]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.7336438779703937`*^9}, {
   3.733644415100248*^9, 3.7336444225729685`*^9}, {3.733644467531067*^9, 
   3.733644472865761*^9}, {3.7337131779169507`*^9, 3.733713204620884*^9}, {
   3.7337261723973184`*^9, 3.733726207316625*^9}, {3.7337263415395803`*^9, 
   3.733726344446274*^9}, {3.733726453035493*^9, 3.7337264550738945`*^9}, {
   3.733726595339323*^9, 3.733726598714541*^9}, {3.733811967570998*^9, 
   3.733811970189267*^9}, {3.7343215835945425`*^9, 3.7343215875760546`*^9}, {
   3.7347596006115108`*^9, 3.7347596051588755`*^9}, {3.734835712181142*^9, 
   3.7348357129601307`*^9}, {3.737109167265345*^9, 3.737109169992728*^9}, {
   3.737109253908222*^9, 3.737109260232356*^9}, {3.7372599971347146`*^9, 
   3.737260033188513*^9}, {3.7378004266632357`*^9, 3.737800428589654*^9}, {
   3.737800713362309*^9, 3.737800714939809*^9}, {3.7378017215100527`*^9, 
   3.7378017619267607`*^9}, {3.7378019176005335`*^9, 
   3.7378019192495823`*^9}, {3.738731679034133*^9, 3.7387316857288275`*^9}, {
   3.7389294410209584`*^9, 3.7389294446682215`*^9}, 3.73893092910487*^9, {
   3.7391149279022026`*^9, 3.7391149296572495`*^9}, {3.7391149818390913`*^9, 
   3.739114999931709*^9}, {3.7391151537591124`*^9, 3.739115156938697*^9}, {
   3.7467759997183867`*^9, 3.746776000241329*^9}, {3.746776067628481*^9, 
   3.7467760687382994`*^9}, {3.7467765123284817`*^9, 3.746776604895605*^9}, {
   3.7467768530098977`*^9, 3.746776862299921*^9}, {3.7467769979860563`*^9, 
   3.746777062016884*^9}, 3.7469547263720474`*^9, {3.7469548452143354`*^9, 
   3.746954851153458*^9}, {3.74695580522423*^9, 3.7469558682547245`*^9}, {
   3.7469575779550953`*^9, 3.7469576071859503`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"d407009c-8430-42d2-8451-d205840ffde1"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
    "Second", " ", "derivative", " ", "of", " ", "the", " ", "gluon", " ", 
     "condensate", " ", "contribution", " ", "to", " ", "the", " ", 
     RowBox[{"OPE", ".", " ", "Used"}], " ", "in", " ", "Contour", " ", 
     "Improved", " ", "Perturbation", " ", 
     RowBox[{"Theory", ".", " ", "The"}], " ", "renormalization", " ", 
     "group", " ", "improvement", " ", 
     RowBox[{"(", 
      RowBox[{
      "which", " ", "removes", " ", "the", " ", "logaritmic", " ", "terms"}], 
      ")"}], " ", "has", " ", "already", " ", "been", " ", 
     RowBox[{"performed", "."}]}], "*)"}],
   FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"d2phiG", "[", 
      RowBox[{"aint_", ",", "sint_", ",", "GG_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["ms0", "2"], 
        SuperscriptBox["s", "3"]]}], "*", 
      FractionBox["1", 
       RowBox[{"4", " "}]], "*", "GG", "*", 
      RowBox[{"(", 
       RowBox[{"1", "+", " ", 
        RowBox[{
         FractionBox["11", "2"], "*", "a"}]}], ")"}]}]}], ";"}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.7336438779703937`*^9}, {
   3.733644415100248*^9, 3.7336445555494456`*^9}, {3.7336566727426786`*^9, 
   3.73365676020426*^9}, {3.733656823939331*^9, 3.7336568692793283`*^9}, {
   3.7336569111514626`*^9, 3.7336570167339134`*^9}, 3.7337113442897825`*^9, 
   3.733713182698785*^9, 3.733726354901718*^9, {3.7337265217132354`*^9, 
   3.733726522756276*^9}, {3.733726578848034*^9, 3.733726587934765*^9}, {
   3.7338119771275005`*^9, 3.7338120012555*^9}, 3.7338164557392936`*^9, {
   3.7338291791119957`*^9, 3.733829191942629*^9}, {3.734321625733458*^9, 
   3.7343216300778227`*^9}, {3.7343305806793284`*^9, 3.734330583800336*^9}, {
   3.734596434229554*^9, 3.734596437065682*^9}, {3.734756931284129*^9, 
   3.7347569704493275`*^9}, 3.734757192704164*^9, {3.7347573713452525`*^9, 
   3.734757375868288*^9}, {3.7347576674419127`*^9, 3.7347576716768804`*^9}, {
   3.73475785867813*^9, 3.734757865756893*^9}, {3.7347581789763412`*^9, 
   3.734758179788786*^9}, 3.734758303343861*^9, 3.7347597421235476`*^9, {
   3.734759946047219*^9, 3.734759954408662*^9}, {3.7347601386027822`*^9, 
   3.7347601672974625`*^9}, {3.7359633107469893`*^9, 3.735963400576155*^9}, 
   3.736137632481757*^9, {3.7364876018422637`*^9, 3.7364876041875963`*^9}, {
   3.7366000946517*^9, 3.7366002774379683`*^9}, {3.7378004304998693`*^9, 
   3.737800449369416*^9}, {3.737800494309396*^9, 3.73780049575988*^9}, {
   3.737800973499634*^9, 3.737800974440895*^9}, {3.7378010721122646`*^9, 
   3.7378010743096633`*^9}, 3.7378015609699793`*^9, 3.7378017431899633`*^9, {
   3.737802789246798*^9, 3.73780280179296*^9}, {3.737803053631425*^9, 
   3.7378030612269473`*^9}, {3.7379562416208186`*^9, 3.7379562473876123`*^9}, 
   3.737956317434634*^9, {3.738929457349185*^9, 3.7389294615407705`*^9}, 
   3.7389309312559786`*^9, {3.738931432344805*^9, 3.738931435537057*^9}, {
   3.7390019244424925`*^9, 3.739001941475572*^9}, {3.739002038887025*^9, 
   3.739002043178898*^9}, {3.7390031420578833`*^9, 3.739003146816958*^9}, {
   3.739115175325054*^9, 3.739115217791603*^9}, 3.744955947208886*^9, 
   3.7450332015434113`*^9, 3.746776007248762*^9, {3.746776064008525*^9, 
   3.746776064979743*^9}, 3.746776485826621*^9, {3.746776695606808*^9, 
   3.74677669810601*^9}, {3.7467767331106997`*^9, 3.746776772526246*^9}, {
   3.7467768095910897`*^9, 3.7467768988976*^9}, {3.746954878472453*^9, 
   3.746954898245591*^9}, 3.7469576132028327`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"37f9f375-8611-46e3-8d99-12f83b56d5cf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["CIPT Functions", "Chapter",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, {3.73371834358243*^9, 
   3.733718378072234*^9}, {3.733724321014792*^9, 3.7337243363163424`*^9}, {
   3.7391064184104595`*^9, 3.739106420723307*^9}, {3.7466894059468*^9, 
   3.7466894370160265`*^9}, 
   3.7469562710977755`*^9},ExpressionUUID->"b96a40a4-f200-4d4a-a4b3-\
2dcaea86686a"],

Cell[TextData[{
 StyleBox["The coupling strength, ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "S"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "beee9a00-de61-4b02-aca9-2223743b95d8"],
 StyleBox["(s), is a function of the energy in the complex energy plane, s, \
to be integrated. The RG improvement is performed before the integration, \
this eliminates all the logarithmic terms. The strong coupling, ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "s"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "10284174-e14b-4e3d-8ddb-df10363b8a66"],
 StyleBox[", and the running masses, ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "ud"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "ac62122e-1058-4900-997e-2124bdf3fdfc"],
 StyleBox[", are numerically integrated around the circle. At each point \
around the circle (i.e. at each value of \[CurlyPhi]), ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "s"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "61876a4a-fefb-434a-888c-f2f037ff37a1"],
 StyleBox["(s) must be obtained by solving the Renormalization Group Equation \
(RGE). The same must be done for the running quark mass, ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "ud"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "1b72949d-c1e1-40ec-aac6-ecbe09690f9f"],
 StyleBox[".\nThe function ",
  FontColor->GrayLevel[0.5]],
 StyleBox["contourimproved[kernelcontribution_,correlator_, \
step_,aint_,sint_,s0_]",
  FontSlant->"Italic",
  FontColor->GrayLevel[0.5]],
 StyleBox[" , implements the Contour Improved Perturbation Theory Method, and \
outputs the contour integral ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ContourIntegral]", 
     RowBox[{
      RowBox[{"|", "s", "|"}], "=", 
      SubscriptBox["s", "0"]}]], " ", 
    RowBox[{"ds", " ", 
     RowBox[{"(", 
      RowBox[{"correlator", "*", "kernel"}], ")"}], " "}]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "2df19321-97fa-44fe-9ff4-34992dc0e1f4"],
 StyleBox[" using a Riemann Sum to perform the integration. ",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.7337244790350723`*^9, 3.7337245744023895`*^9}, {
   3.7387305126375914`*^9, 3.7387305281242514`*^9}, 3.7391022777375774`*^9, {
   3.7469562783713307`*^9, 3.746956278725384*^9}, 
   3.746958789807336*^9},ExpressionUUID->"173f0047-fd3f-4bbb-932d-\
99a257eaca1f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"contourimproved", "[", 
    RowBox[{
    "kernelcontribution_", ",", "correlator_", ",", " ", "step_", ",", 
     "aint_", ",", "sint_", ",", "s0_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "h", ",", "rgealpha", ",", " ", "ralpha", ",", " ", "rgemass", ",", " ",
        "rmass", ",", " ", "contourintegral"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"h", "=", 
       RowBox[{"Pi", "/", "step"}]}], ";", "\n", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Solving", " ", 
         SubscriptBox["\[Alpha]", "s"], 
         RowBox[{"(", "s", ")"}], " ", "renormalization", " ", "group", " ", 
         "differential", " ", "equation"}], ",", " ", 
        RowBox[{"between", " ", "-", 
         RowBox[{"\[Pi]", " ", "and", " ", 
          RowBox[{"\[Pi]", ".", " ", "The"}], " ", "output", " ", "is", " ", 
          "the", " ", "running", " ", "coupling", " ", "constant", " ", 
          "given", " ", "\n", "as", " ", "an", " ", "interpolation", " ", 
          "function", " ", "over", " ", "the", " ", "points", " ", "q"}]}], 
        ",", " ", 
        RowBox[{
         RowBox[{
         "where", " ", "q", " ", "ranges", " ", "linearly", " ", "between"}], 
         " ", "-", 
         RowBox[{"\[Pi]", " ", "and", " ", 
          RowBox[{"\[Pi]", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"rgealpha", "=", 
       RowBox[{"NDSolve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"ar", "'"}], "[", "q", "]"}], "==", 
            RowBox[{
             RowBox[{"-", "I"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"b0C", " ", 
                SuperscriptBox[
                 RowBox[{"ar", "[", "q", "]"}], "2"]}], "+", 
               RowBox[{"b1C", " ", 
                SuperscriptBox[
                 RowBox[{"ar", "[", "q", "]"}], "3"]}], "+", 
               RowBox[{"b2C", " ", 
                SuperscriptBox[
                 RowBox[{"ar", "[", "q", "]"}], "4"]}]}], ")"}]}]}], " ", ",", 
           RowBox[{
            RowBox[{"ar", "[", "0", "]"}], "\[Equal]", 
            RowBox[{"apwrexpand", "[", 
             RowBox[{"s0", ",", "aint", ",", "sint"}], "]"}]}]}], "}"}], ",", 
         "ar", ",", 
         RowBox[{"{", 
          RowBox[{"q", ",", 
           RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}], ";", " ", "\n", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "The", " ", "value", " ", "of", " ", "the", " ", "strong", " ", 
         "coupling", " ", "is", " ", "then", " ", "tabulated", " ", "at", " ",
          "discrete", " ", "points", " ", "around", " ", "the", " ", "circle",
          " ", "in", " ", "the", " ", "complex", " ", "s"}], "-", 
        RowBox[{"plane", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"ralpha", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Evaluate", "[", 
          RowBox[{
           RowBox[{"ar", "[", "x", "]"}], "/.", "rgealpha"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"x", ",", "h", ",", "Pi", ",", "h"}], "}"}]}], "]"}]}], ";",
       "\n", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Calculating", " ", "the", " ", "running", " ", "mass", " ", "at", 
         " ", "each", " ", "point", " ", "around", " ", "the", " ", 
         "circle"}], ",", " ", 
        RowBox[{
        "by", " ", "using", " ", "the", " ", "value", " ", "of", " ", "the", 
         " ", "coupling", " ", "\n", "constant", " ", "and", " ", "solving", 
         " ", "the", " ", 
         SubscriptBox["m", "q"], 
         RowBox[{"(", "s", ")"}], " ", "renormalization", " ", "group", " ", 
         "differential", " ", "equation", " ", "at", " ", "each", " ", 
         "discrete", " ", 
         RowBox[{"point", ".", " ", 
          RowBox[{"Note", ":", " ", 
           RowBox[{
            RowBox[{"The", " ", "list", " ", "of", " ", 
             SubscriptBox["\[Alpha]", "s"], " ", "at", " ", "each", " ", 
             "point", " ", "between"}], "-", 
            RowBox[{
            "\[Pi]", " ", "and", " ", "\[Pi]", " ", "is", " ", "given", " ", 
             "by", " ", 
             RowBox[{"ralpha", "."}]}]}]}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"rgemass", "=", 
       RowBox[{"Accumulate", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"h", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"g0C", " ", "*", 
              RowBox[{"ralpha", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], " ", "+", 
             RowBox[{"g1C", " ", "*", 
              SuperscriptBox[
               RowBox[{"ralpha", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "2"]}], "+", 
             RowBox[{"g2C", " ", "*", 
              SuperscriptBox[
               RowBox[{"ralpha", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "3"]}], "+", 
             RowBox[{"g3C", " ", "*", 
              SuperscriptBox[
               RowBox[{"ralpha", "[", 
                RowBox[{"[", "k", "]"}], "]"}], "4"]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "step"}], "}"}]}], "]"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"rmass", "=", 
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "I"}], "*", "rgemass"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "In", " ", "order", " ", "to", " ", "perform", " ", "the", " ", 
         "contour", " ", "integral"}], ",", " ", 
        RowBox[{
         RowBox[{
         "the", " ", "following", " ", "change", " ", "of", " ", "variables", 
          " ", "is", " ", 
          RowBox[{"made", ":", " ", "s"}]}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s0"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", "*", "x"}], "]"}], " ", "and", " ", "ds"}], "=", 
          RowBox[{
           RowBox[{"-", "s0"}], "*", "I", "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", "*", "x"}], "]"}], "*", "dx"}]}]}]}], "*)"}], "\n", 
      RowBox[{"contourintegral", "=", 
       RowBox[{"Total", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"h", "*", 
           RowBox[{"(", 
            RowBox[{"2", "*", 
             RowBox[{"Re", "[", 
              RowBox[{
               RowBox[{"(", 
                FractionBox[
                 RowBox[{"-", "1"}], 
                 RowBox[{"2", "*", "Pi", "*", "I"}]], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "s0"}], "*", "I", "*", 
                 RowBox[{"Exp", "[", 
                  RowBox[{"I", "*", "k", "*", "h"}], "]"}]}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"correlator", "/.", " ", 
                   RowBox[{"s", " ", "\[Rule]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "s0"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", "k", "*", "h"}], "]"}]}], ")"}]}]}], 
                  " ", "/.", " ", 
                  RowBox[{"ms0", " ", "\[Rule]", " ", 
                   RowBox[{"rmass", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}]}], "/.", " ", 
                 RowBox[{"a", " ", "\[Rule]", 
                  RowBox[{"ralpha", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}]}], ")"}], "*", 
               RowBox[{"(", 
                RowBox[{"kernelcontribution", "/.", 
                 RowBox[{"s", " ", "\[Rule]", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "s0"}], "*", 
                    RowBox[{"Exp", "[", 
                    RowBox[{"I", "*", "k", "*", "h"}], "]"}]}], ")"}]}]}], 
                ")"}]}], "]"}]}], ")"}]}], "\[IndentingNewLine]", 
          "               ", ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "step"}], "}"}]}], "]"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "contourintegral", "]"}]}]}], "]"}], 
   " "}]}]], "Input",
 CellChangeTimes->{{3.5761798208624697`*^9, 3.576179821618513*^9}, {
   3.7335477658704433`*^9, 3.733547767398141*^9}, {3.7335479561783895`*^9, 
   3.7335479587383385`*^9}, {3.733633916928235*^9, 3.733633936765761*^9}, 
   3.7336339888902407`*^9, {3.733634277165518*^9, 3.7336343544581466`*^9}, {
   3.7336344221278634`*^9, 3.733634435459216*^9}, {3.7336346704342127`*^9, 
   3.7336347110089397`*^9}, {3.7336347517196207`*^9, 3.73363477583525*^9}, {
   3.733637920827882*^9, 3.7336379224490795`*^9}, {3.7336384479344006`*^9, 
   3.7336384768549643`*^9}, {3.7336386035978336`*^9, 
   3.7336386294436646`*^9}, {3.733638697433663*^9, 3.733638733469863*^9}, {
   3.7336387672902555`*^9, 3.733638792072255*^9}, {3.733639277556512*^9, 
   3.7336392954361954`*^9}, {3.733639370600584*^9, 3.733639371144986*^9}, {
   3.733640629947635*^9, 3.7336406790314417`*^9}, {3.7336407568778815`*^9, 
   3.733640757659218*^9}, {3.733640874965219*^9, 3.7336410353130503`*^9}, 
   3.7336412396017694`*^9, {3.733641306299528*^9, 3.733641315184252*^9}, {
   3.7337119298780136`*^9, 3.733711962622501*^9}, 3.73371211591072*^9, 
   3.7337121976454725`*^9, {3.733712325499297*^9, 3.7337123262513847`*^9}, {
   3.7337140889683876`*^9, 3.733714118779996*^9}, {3.733714178513438*^9, 
   3.733714181294982*^9}, {3.7337142244112673`*^9, 3.733714231586445*^9}, {
   3.7337142660254188`*^9, 3.7337142690726147`*^9}, {3.733714377771546*^9, 
   3.7337144000762944`*^9}, {3.7337145667435503`*^9, 3.7337145912020807`*^9}, 
   3.733714655145808*^9, {3.733715072832409*^9, 3.7337151014309373`*^9}, 
   3.7337155143883953`*^9, {3.7337155473161497`*^9, 3.7337155670394707`*^9}, {
   3.733716040953283*^9, 3.7337160826192064`*^9}, {3.733716372593952*^9, 
   3.7337163918475676`*^9}, {3.7337164350806427`*^9, 3.733716464653664*^9}, {
   3.733716552988941*^9, 3.733716616639718*^9}, {3.7337166642135468`*^9, 
   3.733716680002783*^9}, {3.7337167280623827`*^9, 3.733716750768668*^9}, {
   3.7337176380786448`*^9, 3.7337178533201146`*^9}, {3.7337181855745087`*^9, 
   3.733718225125106*^9}, {3.733726117533781*^9, 3.7337261571255207`*^9}, {
   3.7337270301233587`*^9, 3.7337270309359274`*^9}, {3.733727141635199*^9, 
   3.733727148265913*^9}, {3.7337272360344086`*^9, 3.733727242433943*^9}, 
   3.73372729432335*^9, {3.7337282528416667`*^9, 3.7337282621912727`*^9}, {
   3.7337282979273405`*^9, 3.733728340113887*^9}, {3.733728404968957*^9, 
   3.7337284064222383`*^9}, {3.733728451083185*^9, 3.733728460075094*^9}, {
   3.7337288037867565`*^9, 3.7337288077794876`*^9}, {3.733728964981606*^9, 
   3.73372898052763*^9}, 3.7337354408123755`*^9, {3.733738479473835*^9, 
   3.7337385199348364`*^9}, {3.7337443802580595`*^9, 
   3.7337444044173937`*^9}, {3.73374586871544*^9, 3.7337458775449915`*^9}, {
   3.733811729746169*^9, 3.733811735184244*^9}, {3.7338118379680367`*^9, 
   3.7338118488090043`*^9}, {3.733812009102091*^9, 3.7338120182207165`*^9}, {
   3.733812072012828*^9, 3.7338121599293213`*^9}, {3.7338127726322007`*^9, 
   3.7338127861173844`*^9}, {3.7338149365362487`*^9, 
   3.7338150027243366`*^9}, {3.733815056239278*^9, 3.733815211286705*^9}, {
   3.7338152442083178`*^9, 3.7338152577555046`*^9}, {3.7338153926459665`*^9, 
   3.733815437692232*^9}, {3.733816126255*^9, 3.733816133598839*^9}, {
   3.7338162033962383`*^9, 3.7338162197485027`*^9}, {3.7338162691619296`*^9, 
   3.7338162828955555`*^9}, 3.7338163668649387`*^9, 3.7338178791945925`*^9, {
   3.7338179392273035`*^9, 3.73381794458333*^9}, {3.7338182084266834`*^9, 
   3.733818229460792*^9}, {3.733818486325348*^9, 3.7338184944682283`*^9}, {
   3.733818539536144*^9, 3.7338185506784124`*^9}, {3.7338185930047703`*^9, 
   3.7338185957392073`*^9}, {3.7338187850050893`*^9, 
   3.7338188067272882`*^9}, {3.733819978801815*^9, 3.7338200925831895`*^9}, {
   3.73382036252039*^9, 3.7338203645048513`*^9}, {3.7338204488806515`*^9, 
   3.7338204680835333`*^9}, {3.733820725208687*^9, 3.7338207373800344`*^9}, 
   3.7338210048578105`*^9, {3.733821040265441*^9, 3.73382105231359*^9}, 
   3.7338216434875083`*^9, {3.7338216811922784`*^9, 3.73382169073455*^9}, {
   3.7338225167848053`*^9, 3.7338226059311347`*^9}, {3.733822656364648*^9, 
   3.7338226777451863`*^9}, 3.7338227298869267`*^9, {3.733822945035963*^9, 
   3.733822993526287*^9}, 3.733823084208032*^9, 3.733823301695572*^9, 
   3.733823451703707*^9, {3.7338292048713036`*^9, 3.7338292324643154`*^9}, 
   3.733830080989732*^9, {3.733830153328938*^9, 3.7338301623922853`*^9}, {
   3.7338490781287475`*^9, 3.7338491300431423`*^9}, {3.733849681808283*^9, 
   3.7338497009758973`*^9}, {3.7338498025725503`*^9, 3.733849811135873*^9}, {
   3.733849870619727*^9, 3.733849939205427*^9}, {3.733850122039958*^9, 
   3.7338501222429686`*^9}, 3.7338501882540107`*^9, {3.733850235426072*^9, 
   3.7338502369065514`*^9}, {3.733850468948366*^9, 3.733850549061264*^9}, {
   3.733850601644393*^9, 3.733850613225456*^9}, {3.733850950913299*^9, 
   3.7338509523976946`*^9}, {3.7338511865553713`*^9, 3.733851187071047*^9}, {
   3.7338512326533785`*^9, 3.7338512507077627`*^9}, {3.733851280847991*^9, 
   3.7338512824420433`*^9}, 3.733851319168829*^9, 3.733851446575425*^9, {
   3.733851511912486*^9, 3.7338515181616993`*^9}, 3.733851664603644*^9, {
   3.7338517142904434`*^9, 3.7338517447789383`*^9}, {3.7338518719183226`*^9, 
   3.733851872573025*^9}, {3.7338520250840244`*^9, 3.7338520300251646`*^9}, {
   3.7338520622348456`*^9, 3.733852066414091*^9}, {3.7338521115798287`*^9, 
   3.7338521285286922`*^9}, {3.733852205214619*^9, 3.7338522603126526`*^9}, {
   3.733852310086912*^9, 3.733852313443654*^9}, {3.7338524284596715`*^9, 
   3.7338524309731083`*^9}, {3.733852545972299*^9, 3.73385259704543*^9}, {
   3.733852783050625*^9, 3.7338527839812107`*^9}, {3.733852836431177*^9, 
   3.733852866928525*^9}, {3.733907847699802*^9, 3.733907853173548*^9}, {
   3.733907932195617*^9, 3.733907968349738*^9}, {3.7339132990314207`*^9, 
   3.7339133008062553`*^9}, 3.733913343181537*^9, {3.7340210834648247`*^9, 
   3.734021087811926*^9}, {3.73402118734317*^9, 3.734021195032336*^9}, {
   3.7340212505640087`*^9, 3.734021278793775*^9}, 3.734021444873651*^9, {
   3.734321723158794*^9, 3.7343217372809687`*^9}, {3.734321770113062*^9, 
   3.7343218724649663`*^9}, {3.734321915474203*^9, 3.7343219507999563`*^9}, {
   3.7343332270282574`*^9, 3.7343333625410953`*^9}, {3.7345964661618958`*^9, 
   3.734596472444497*^9}, {3.7347569830913086`*^9, 3.734756990316335*^9}, {
   3.734760273659669*^9, 3.7347602951447554`*^9}, 3.7347604150401435`*^9, {
   3.734760593729294*^9, 3.7347606021432714`*^9}, 3.734760897458284*^9, 
   3.7347617434532466`*^9, 3.734761890277257*^9, {3.7349362311741056`*^9, 
   3.734936244614223*^9}, {3.7349372660266733`*^9, 3.7349372853516045`*^9}, {
   3.7349376874544144`*^9, 3.7349377353689466`*^9}, 3.7349379438549967`*^9, {
   3.734940318791791*^9, 3.7349403533730335`*^9}, {3.734940443828735*^9, 
   3.7349404458446875`*^9}, {3.734940484173159*^9, 3.7349404891864386`*^9}, {
   3.734940739733494*^9, 3.7349407465550823`*^9}, {3.7349408156184835`*^9, 
   3.734940820647341*^9}, 3.734940907146264*^9, {3.7349409536781826`*^9, 
   3.7349409890400124`*^9}, 3.7352874064185047`*^9, 3.735287533912885*^9, 
   3.735289728162943*^9, {3.735289913940593*^9, 3.7352899337372503`*^9}, {
   3.7352899804861145`*^9, 3.735289997097824*^9}, {3.735963877093725*^9, 
   3.7359638828299646`*^9}, {3.7359639558614087`*^9, 3.735963976951135*^9}, {
   3.735964009481225*^9, 3.7359640105902042`*^9}, {3.7359640430475187`*^9, 
   3.7359640577277775`*^9}, {3.7359642876012297`*^9, 
   3.7359643525698643`*^9}, {3.7359643925325375`*^9, 
   3.7359644080288982`*^9}, {3.7359644398756976`*^9, 3.735964464572033*^9}, {
   3.7359646982764587`*^9, 3.7359647029037285`*^9}, {3.7359648753596992`*^9, 
   3.735964879511026*^9}, {3.735965034425506*^9, 3.7359650355502615`*^9}, 
   3.735965160713025*^9, {3.7359652138908777`*^9, 3.7359652883317165`*^9}, {
   3.7359656853837247`*^9, 3.735965763060639*^9}, {3.7359669682256145`*^9, 
   3.735967028109803*^9}, {3.735969327989175*^9, 3.7359693841387587`*^9}, {
   3.735969494470385*^9, 3.735969509658614*^9}, {3.7359696263238306`*^9, 
   3.7359696283682213`*^9}, {3.73596970372334*^9, 3.735969715696027*^9}, {
   3.735969931813258*^9, 3.7359699743303194`*^9}, 3.73597002555184*^9, {
   3.7359705118568892`*^9, 3.735970586848469*^9}, {3.735970630512679*^9, 
   3.7359706640523357`*^9}, 3.7359709095729513`*^9, {3.7359736141988163`*^9, 
   3.7359736654846773`*^9}, 3.735973815663086*^9, {3.7359743951207256`*^9, 
   3.7359744072239857`*^9}, {3.7359744428765173`*^9, 
   3.7359744498406076`*^9}, {3.735975046148615*^9, 3.7359750778528657`*^9}, 
   3.735975333715823*^9, {3.7359755428010373`*^9, 3.7359755492574034`*^9}, {
   3.7359758045567627`*^9, 3.73597580884937*^9}, {3.7359764399437957`*^9, 
   3.735976443861024*^9}, 3.735976502031245*^9, {3.7359765778796787`*^9, 
   3.735976599654052*^9}, {3.735976671587859*^9, 3.735976676947919*^9}, {
   3.7359767889990983`*^9, 3.735976808076326*^9}, {3.735977047812296*^9, 
   3.7359770561384697`*^9}, 3.7359771225679398`*^9, {3.735977182125864*^9, 
   3.735977184656674*^9}, 3.735977335587101*^9, 3.735977395769107*^9, {
   3.7359801226459274`*^9, 3.7359801386327324`*^9}, 3.735980177923559*^9, {
   3.735980225814043*^9, 3.7359802422399464`*^9}, {3.73598036716654*^9, 
   3.7359803711344843`*^9}, 3.735981164842732*^9, 3.735982290216857*^9, {
   3.7359870825884504`*^9, 3.7359870998522916`*^9}, 3.735988356888112*^9, 
   3.7359885030652523`*^9, {3.7359887145484147`*^9, 3.735988718234914*^9}, {
   3.7359887541920347`*^9, 3.735988754679289*^9}, {3.7359887972406425`*^9, 
   3.735988797381101*^9}, 3.7359888606871853`*^9, 3.7359889618529825`*^9, {
   3.7359963827373075`*^9, 3.7359964102687826`*^9}, 3.735997476496114*^9, 
   3.736133751816637*^9, 3.736133859350498*^9, {3.736133910524444*^9, 
   3.736133917772848*^9}, 3.736133959832435*^9, 3.7361339898367133`*^9, {
   3.7361391841934147`*^9, 3.736139198140057*^9}, {3.736139313321209*^9, 
   3.7361393280373516`*^9}, {3.73618092404989*^9, 3.7361809347662497`*^9}, 
   3.736180986382449*^9, {3.7361810269581914`*^9, 3.7361811225872374`*^9}, {
   3.736487558927071*^9, 3.7364875763804073`*^9}, {3.736493227597616*^9, 
   3.7364932286761947`*^9}, 3.7366557789082165`*^9, {3.7366563065678325`*^9, 
   3.7366563390541525`*^9}, {3.7366564208891783`*^9, 3.736656422354536*^9}, {
   3.7366564842171607`*^9, 3.736656509632056*^9}, {3.7366568332361107`*^9, 
   3.7366568349543486`*^9}, {3.736658264490794*^9, 3.7366583343677435`*^9}, 
   3.736658368159542*^9, {3.7366584615679536`*^9, 3.7366584704921064`*^9}, {
   3.7366585477988076`*^9, 3.736658608356923*^9}, 3.7366611380441074`*^9, {
   3.736661188884719*^9, 3.7366611988785315`*^9}, {3.736661410872065*^9, 
   3.736661444263632*^9}, {3.7366615454178004`*^9, 3.736661615949136*^9}, {
   3.7366616475623136`*^9, 3.7366617100400553`*^9}, {3.7366617463558016`*^9, 
   3.736661822676793*^9}, {3.73666192903358*^9, 3.7366619338701797`*^9}, {
   3.7366621424632893`*^9, 3.7366621447909174`*^9}, 3.7366643095892773`*^9, 
   3.7366743779911923`*^9, {3.7366744622338247`*^9, 3.7366744897113104`*^9}, {
   3.736674705641219*^9, 3.736674730711478*^9}, {3.736674992350909*^9, 
   3.7366749961207595`*^9}, 3.736675517111017*^9, 3.736675634422121*^9, {
   3.7366756834412174`*^9, 3.736675711061123*^9}, 3.736675745090399*^9, {
   3.7366758326031075`*^9, 3.7366758368535695`*^9}, {3.736676151823499*^9, 
   3.736676177763113*^9}, {3.736676320942047*^9, 3.736676322113588*^9}, {
   3.736676505573294*^9, 3.7366766643332624`*^9}, {3.7366767201632757`*^9, 
   3.736676748823347*^9}, {3.736676808503002*^9, 3.7366768322244167`*^9}, {
   3.7369426566047792`*^9, 3.7369426611038413`*^9}, {3.7369432099596033`*^9, 
   3.7369432110626545`*^9}, {3.7369433040151176`*^9, 
   3.7369434255342216`*^9}, {3.736943483951007*^9, 3.7369435159135437`*^9}, {
   3.7369435604793844`*^9, 3.7369435727605467`*^9}, {3.7369436083553743`*^9, 
   3.736943613826745*^9}, {3.7369436661757736`*^9, 3.736943808888216*^9}, {
   3.736943907973258*^9, 3.736943934714756*^9}, {3.7369439666055174`*^9, 
   3.736943970736475*^9}, {3.736944007441298*^9, 3.736944070595437*^9}, {
   3.7369441067318487`*^9, 3.7369441100838537`*^9}, {3.736944153865791*^9, 
   3.7369441602557263`*^9}, {3.7369442313835235`*^9, 3.736944233508865*^9}, {
   3.7369448908969507`*^9, 3.736944898769063*^9}, {3.7369466218382034`*^9, 
   3.7369466254868927`*^9}, 3.7369467113199325`*^9, {3.7369468011642447`*^9, 
   3.7369468033043733`*^9}, 3.736947009205759*^9, {3.736947306883564*^9, 
   3.736947376131156*^9}, {3.736947624327126*^9, 3.7369476263423815`*^9}, {
   3.7369476599196997`*^9, 3.736947673484185*^9}, {3.736947738572701*^9, 
   3.7369478176030364`*^9}, {3.736948114339813*^9, 3.736948115191392*^9}, {
   3.7369481455396514`*^9, 3.7369481486453853`*^9}, {3.736948279095892*^9, 
   3.7369482991147065`*^9}, {3.7369483487974615`*^9, 
   3.7369483634946165`*^9}, {3.7369484424625425`*^9, 3.736948483105706*^9}, {
   3.7369486162545853`*^9, 3.736948634285403*^9}, {3.736948670831366*^9, 
   3.736948678327834*^9}, {3.7369487153825674`*^9, 3.7369487243326707`*^9}, {
   3.7369488613863616`*^9, 3.7369488618392444`*^9}, {3.736951945573535*^9, 
   3.736951947760521*^9}, {3.736952145453903*^9, 3.7369521875159407`*^9}, {
   3.7369523573334727`*^9, 3.7369523777907977`*^9}, 3.736952760258142*^9, {
   3.7369528657689247`*^9, 3.736952872892255*^9}, {3.7369549661853037`*^9, 
   3.7369549671850667`*^9}, {3.7369552660081315`*^9, 3.736955284308176*^9}, {
   3.7369555520926466`*^9, 3.7369555684105487`*^9}, {3.736955617123049*^9, 
   3.7369558166246214`*^9}, {3.7369613203627167`*^9, 
   3.7369613220507383`*^9}, {3.736963554653365*^9, 3.736963554855745*^9}, {
   3.736963675729116*^9, 3.7369636773385167`*^9}, 3.7370835039117613`*^9, {
   3.737083582448181*^9, 3.737083621799937*^9}, {3.737083691480356*^9, 
   3.7370838710877066`*^9}, {3.737084004583229*^9, 3.737084093370905*^9}, 
   3.7370853933840218`*^9, {3.7370873343597865`*^9, 3.7370873395885253`*^9}, {
   3.737088388673087*^9, 3.7370883972652755`*^9}, {3.7370888568880787`*^9, 
   3.737088901812964*^9}, 3.7370891707008553`*^9, {3.7370892147339773`*^9, 
   3.7370892270774193`*^9}, {3.7370899023290668`*^9, 3.737089913915991*^9}, {
   3.737095508260647*^9, 3.7370955151315193`*^9}, {3.737095605714676*^9, 
   3.737095611278008*^9}, {3.7370956471287813`*^9, 3.7370956802674923`*^9}, {
   3.7370964362426796`*^9, 3.7370965122423534`*^9}, {3.737097264124375*^9, 
   3.737097276059863*^9}, {3.737103956320751*^9, 3.7371039676475534`*^9}, {
   3.7371040288891096`*^9, 3.737104051599707*^9}, {3.7371045718121276`*^9, 
   3.7371045759692645`*^9}, 3.737104658882762*^9, {3.7371049181864605`*^9, 
   3.7371049216899977`*^9}, 3.7371078692249928`*^9, {3.73710791070848*^9, 
   3.737107917864381*^9}, {3.7371081936245728`*^9, 3.737108197237624*^9}, {
   3.7371727451835194`*^9, 3.7371727550980744`*^9}, {3.737172817352704*^9, 
   3.737172838775978*^9}, {3.737173943672433*^9, 3.7371739877156205`*^9}, {
   3.737176028910735*^9, 3.7371760527261*^9}, {3.7371764057942057`*^9, 
   3.7371764083090005`*^9}, {3.737259714351246*^9, 3.737259715143245*^9}, {
   3.73725979011672*^9, 3.7372597943344784`*^9}, {3.7372600469162145`*^9, 
   3.7372600663659096`*^9}, {3.7372601957370586`*^9, 
   3.7372602039889793`*^9}, {3.7372602932943616`*^9, 3.737260337433013*^9}, {
   3.7372604608085423`*^9, 3.7372604629955945`*^9}, {3.7372605384280963`*^9, 
   3.7372605388966026`*^9}, {3.7372606145074744`*^9, 3.737260618310441*^9}, {
   3.7372606708524785`*^9, 3.737260679613542*^9}, 3.737260763359006*^9, {
   3.7372608021576357`*^9, 3.737260808636732*^9}, {3.7372608725106487`*^9, 
   3.737260874713359*^9}, {3.737260988577534*^9, 3.737261011921568*^9}, {
   3.7372613146325316`*^9, 3.73726132416903*^9}, {3.73726138942153*^9, 
   3.7372613902406917`*^9}, {3.7372615020580807`*^9, 3.737261506649908*^9}, {
   3.7372618034570837`*^9, 3.737261805566945*^9}, {3.7372622970866213`*^9, 
   3.737262308667194*^9}, {3.737262372568632*^9, 3.73726247611485*^9}, {
   3.737262532207304*^9, 3.7372626050979357`*^9}, {3.7372626526783648`*^9, 
   3.737262658020362*^9}, {3.7372627772822504`*^9, 3.7372629217692933`*^9}, {
   3.737266606364382*^9, 3.737266609488906*^9}, {3.7372671655848927`*^9, 
   3.737267180339707*^9}, {3.7372678133400517`*^9, 3.7372678232196045`*^9}, {
   3.7372679401892176`*^9, 3.7372679425792046`*^9}, {3.737268620184226*^9, 
   3.737268629274006*^9}, {3.737269593489944*^9, 3.7372695956399975`*^9}, {
   3.7372718368008485`*^9, 3.7372718434410095`*^9}, {3.737272724484874*^9, 
   3.737272727180048*^9}, {3.737272885986642*^9, 3.7372728903746967`*^9}, {
   3.737273621176798*^9, 3.7372736237155232`*^9}, 3.737274342993824*^9, {
   3.737274397732422*^9, 3.737274431753722*^9}, {3.7372745644769087`*^9, 
   3.7372745717538395`*^9}, {3.7372753433433533`*^9, 3.7372754368594837`*^9}, 
   3.7372755914030137`*^9, {3.7372756577402115`*^9, 3.7372756838991747`*^9}, {
   3.7372757994368143`*^9, 3.737275812788518*^9}, {3.7372770938260937`*^9, 
   3.7372771473691673`*^9}, {3.7372771931420345`*^9, 3.737277195626437*^9}, {
   3.737277227971407*^9, 3.737277233282484*^9}, {3.737277438315815*^9, 
   3.737277456543105*^9}, {3.737278240560227*^9, 3.737278263679539*^9}, {
   3.7372782977125754`*^9, 3.737278303852482*^9}, {3.7373476607135715`*^9, 
   3.7373476804935236`*^9}, {3.7373479335967007`*^9, 
   3.7373479346857986`*^9}, {3.7377846812672586`*^9, 
   3.7377846877229614`*^9}, {3.737786230268365*^9, 3.737786294874676*^9}, {
   3.73778650389622*^9, 3.737786529925027*^9}, 3.737786577984886*^9, 
   3.7377866165993114`*^9, {3.737786833736741*^9, 3.737786836476999*^9}, {
   3.737786997562149*^9, 3.737787055579715*^9}, {3.737787116868243*^9, 
   3.737787227708849*^9}, {3.737787290526325*^9, 3.737787498647602*^9}, {
   3.737787539829358*^9, 3.7377875831823015`*^9}, {3.7377876288005075`*^9, 
   3.737787664017537*^9}, {3.73778785780311*^9, 3.7377878898581285`*^9}, {
   3.737788075618462*^9, 3.737788083788272*^9}, 3.7377883506106567`*^9, {
   3.737788396628744*^9, 3.737788429838548*^9}, {3.7377885237783117`*^9, 
   3.73778852401836*^9}, {3.737788597928546*^9, 3.7377886301184034`*^9}, {
   3.7377887244984207`*^9, 3.7377887488686743`*^9}, {3.73778891009858*^9, 
   3.7377889161688595`*^9}, {3.737788975731922*^9, 3.7377889907089863`*^9}, {
   3.7377890271101866`*^9, 3.737789033632803*^9}, {3.7377891669080567`*^9, 
   3.73778916730459*^9}, 3.737789266028749*^9, {3.737789302598659*^9, 
   3.7377893074810514`*^9}, {3.7377895119387455`*^9, 
   3.7377895141988573`*^9}, {3.7377895515689363`*^9, 
   3.7377895994789133`*^9}, {3.737789935085232*^9, 3.737789943605798*^9}, {
   3.7377899773355837`*^9, 3.737790038225609*^9}, {3.7377901253258057`*^9, 
   3.7377901289559565`*^9}, 3.7377901986358943`*^9, {3.73779023763612*^9, 
   3.737790260945038*^9}, {3.737790424476288*^9, 3.737790449885847*^9}, {
   3.7377905029976172`*^9, 3.7377905047959995`*^9}, {3.7377905587961516`*^9, 
   3.737790657876379*^9}, {3.7377908012761416`*^9, 3.7377908626323805`*^9}, {
   3.737790974096364*^9, 3.7377909816659384`*^9}, {3.737791023495985*^9, 
   3.7377910258262625`*^9}, {3.737791484516205*^9, 3.737791489146597*^9}, {
   3.737799750349019*^9, 3.7377997798391*^9}, 3.737800048799486*^9, {
   3.7378000918893795`*^9, 3.737800094909445*^9}, {3.737800359729619*^9, 
   3.73780041248933*^9}, {3.738929597279913*^9, 3.738929611279505*^9}, {
   3.7389309812195535`*^9, 3.7389309999713492`*^9}, {3.738931501210185*^9, 
   3.7389315235381565`*^9}, 3.7391153554287076`*^9, {3.7391153880555787`*^9, 
   3.7391154085504675`*^9}, {3.739116304098674*^9, 3.7391163168460684`*^9}, {
   3.7391163495464315`*^9, 3.7391163814867163`*^9}, {3.7391164167926197`*^9, 
   3.7391165557701597`*^9}, {3.7391167345003424`*^9, 3.739116849519617*^9}, {
   3.7391172032326565`*^9, 3.7391172458284645`*^9}, {3.7391248166109457`*^9, 
   3.739124831682763*^9}, {3.739169795010433*^9, 3.7391697973463306`*^9}, 
   3.746956291632876*^9, {3.7469563233490877`*^9, 3.7469564222955685`*^9}, {
   3.7469564606211367`*^9, 3.746956581249652*^9}, {3.7482500023883104`*^9, 
   3.7482500035043344`*^9}, {3.7482500586872225`*^9, 3.748250059109002*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"e9fa4c7f-cecd-4528-962d-594e7ac42bc6"],

Cell[TextData[{
 StyleBox["Note: \n1).  We integrate  the result, by taking the limit of a \
large number of points around the circle and summing over all these points - \
i.e. a Riemann Sum.\n2). Doubling the integral between \[Epsilon]  (where \
\[Epsilon]  > 0)  and \[Pi],should be equivalent to performing the integral \
between 0 and 2*\[Pi], but it avoids the branch cut along the real axis.\n3). \
We take the real part of the contour integral, because we require \
\[Delta]PQCD to be real, although ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FractionBox[
   RowBox[{
    SubscriptBox["\[Alpha]", "s"], 
    RowBox[{"(", 
     RowBox[{"-", "s"}], ")"}]}], "\[Pi]"]],
  FontFamily->"Source Sans Pro",
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "0d9516fa-7371-47b7-a613-a1f6e84b8cfc"],
 StyleBox[" is complex.  \n\nA very important fact to note is that when \
calculating the coupling constant  and running mass at each discrete point \
around the circle, do not start at x=0 (i.e. on the real axis),  since in our \
circular contour in the complex energy plane there is a branch cut along the \
real axis. Rather start at x = \[Epsilon] = h. When one has 10 000 points \
(for example), h= \[Pi]/10 000  - this means one approximately starts at x=0. \
",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.576179794556966*^9, 3.576179912262698*^9}, {
   3.5761799505588884`*^9, 3.5761799803295913`*^9}, {3.5761800180377483`*^9, 
   3.576180047813451*^9}, {3.7336339492562933`*^9, 3.7336339769806337`*^9}, {
   3.7378022773105173`*^9, 3.737802419120663*^9}, {3.737802490199341*^9, 
   3.7378024983649464`*^9}, {3.7391162417681255`*^9, 3.739116293819419*^9}, {
   3.739116893261832*^9, 3.739117048114772*^9}, {3.739117318706602*^9, 
   3.7391173431349306`*^9}, 3.7391173773515425`*^9, {3.7391174193582125`*^9, 
   3.7391175440176616`*^9}, {3.7391175781767526`*^9, 
   3.7391176584733353`*^9}, {3.7391177399375043`*^9, 3.739117956065866*^9}, {
   3.7469566186646023`*^9, 3.74695680474115*^9}, {3.7469568473123417`*^9, 
   3.746956847522778*^9}, {3.7469568824992733`*^9, 3.746956887744252*^9}, 
   3.74695714513914*^9, {3.7482499039988174`*^9, 3.748249938818072*^9}, {
   3.748250007713435*^9, 3.7482500127214675`*^9}, {3.7482500493696213`*^9, 
   3.748250064609706*^9}, {3.7482501066880827`*^9, 
   3.748250118316666*^9}},ExpressionUUID->"c2a3a8a4-3ae4-4f76-90c8-\
c2f28abcaf99"]
}, Open  ]],

Cell[CellGroupData[{

Cell["FOPT Functions", "Chapter",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.73363319660605*^9, 3.7336332007531743`*^9}, {
  3.7336372613913813`*^9, 3.7336372624654646`*^9}, {3.735807051080921*^9, 
  3.735807051986823*^9}},ExpressionUUID->"84817425-2f28-41c3-b66e-\
8a8e997ad42c"],

Cell[TextData[{
 StyleBox["The strong coupling, ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "s"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "6889600f-20b9-4343-a1f6-79dc546de737"],
 StyleBox["(s), and the quark mass, ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "ud"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "aa27f0ae-8df5-4086-aba1-42b5cf01c17c"],
 StyleBox[", are frozen around the circle in the complex energy plane. The RG \
improvement is performed after the integration, to eliminate all the \
logarithmic terms. \nThe function ",
  FontColor->GrayLevel[0.5]],
 StyleBox["fixedorder[correlator_, aint_,sint_,s0_,as_]",
  FontSlant->"Italic",
  FontColor->GrayLevel[0.5]],
 StyleBox[" , implements the Fixed Order Perturbation Theory Method, and \
outputs the contour integral ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ContourIntegral]", 
     RowBox[{
      RowBox[{"|", "s", "|"}], "=", 
      SubscriptBox["s", "0"]}]], " ", 
    RowBox[{"ds", " ", 
     RowBox[{"(", 
      RowBox[{"correlator", "*", "kernel"}], ")"}], " "}]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "108a1535-f7ff-4cdb-998d-6b1ecf41eefb"],
 StyleBox[" using a fixed coupling \[Alpha]0 at a chosen energy scale s0. ",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.7337244790350723`*^9, 3.7337245744023895`*^9}, {
   3.7387305126375914`*^9, 3.7387305281242514`*^9}, 3.7391022777375774`*^9, {
   3.7469562783713307`*^9, 3.746956278725384*^9}, {3.7469586580675244`*^9, 
   3.7469588557001815`*^9}, 
   3.7541496649581976`*^9},ExpressionUUID->"1fbeb5c8-67bc-4cc0-a820-\
3cfb1c4fade0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"fixedorder", "[", 
     RowBox[{
     "correlator_", ",", "aint_", ",", "sint_", ",", "s0_", ",", "as_"}], 
     "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"contourintegral", ",", "contint"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "In", " ", "order", " ", "to", " ", "perform", " ", "the", " ", 
         "contour", " ", "integral"}], ",", " ", 
        RowBox[{
         RowBox[{
         "the", " ", "following", " ", "change", " ", "of", " ", "variables", 
          " ", "is", " ", 
          RowBox[{"made", ":", " ", "s"}]}], "=", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s0"}], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", "*", "x"}], "]"}], " ", "and", " ", "ds"}], "=", 
          RowBox[{
           RowBox[{"-", "s0"}], "*", "I", "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", "*", "x"}], "]"}], "*", "dx"}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
         RowBox[{
         "Renormalization", " ", "Group", " ", "Improvement", " ", "is", " ", 
          "performed", " ", "by", " ", "setting", " ", 
          SuperscriptBox["muo", "2"]}], "=", "s0"}], ",", " ", 
        RowBox[{
        "this", " ", "removes", " ", "the", " ", "logarithmic", " ", 
         "terms"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"contourintegral", "=", 
        RowBox[{"Integrate", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "s0"}], "*", " ", "I", " ", "*", 
             RowBox[{"Exp", "[", 
              RowBox[{"I", "*", "x"}], "]"}]}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"correlator", "/.", 
               RowBox[{"muo", "\[Rule]", " ", 
                RowBox[{"Sqrt", "[", "s0", "]"}]}]}], "/.", 
              RowBox[{"a", "\[Rule]", " ", "as"}]}], "/.", 
             RowBox[{"s", "\[Rule]", 
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{"-", "s0"}], "*", " ", 
                RowBox[{"Exp", "[", 
                 RowBox[{"I", "*", "x"}], "]"}]}], ")"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "contourintegral", "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.739168489338364*^9, 3.7391684917875123`*^9}, {
   3.739168995571951*^9, 3.7391689962771153`*^9}, {3.739169083627928*^9, 
   3.739169099557014*^9}, {3.7391691853184595`*^9, 3.7391692184057655`*^9}, {
   3.739169251547001*^9, 3.7391692942779956`*^9}, {3.7391694590628595`*^9, 
   3.7391695115715327`*^9}, {3.739169559288035*^9, 3.739169597351407*^9}, {
   3.7391696681015625`*^9, 3.7391697516554375`*^9}, {3.7391697906723084`*^9, 
   3.739169821048646*^9}, {3.739247460476864*^9, 3.739247533084848*^9}, 
   3.7392476053635297`*^9, {3.7392777525681467`*^9, 3.7392777706511917`*^9}, {
   3.7392778051869617`*^9, 3.7392778270182714`*^9}, {3.7392778855905914`*^9, 
   3.7392778918703613`*^9}, {3.7392779793217874`*^9, 3.7392780382734737`*^9}, 
   3.739278083953677*^9, {3.7392799737801123`*^9, 3.7392800087736454`*^9}, {
   3.7392801054841576`*^9, 3.7392801349958973`*^9}, {3.7392803967949915`*^9, 
   3.739280507607554*^9}, 3.7392805809613323`*^9, 3.7392806423195114`*^9, {
   3.7392809411083374`*^9, 3.7392809414363656`*^9}, {3.739280986011509*^9, 
   3.7392810139504375`*^9}, {3.73928104477568*^9, 3.739281052638269*^9}, 
   3.7392810910535145`*^9, 3.7392811734330115`*^9, {3.739281230682866*^9, 
   3.7392812523992233`*^9}, {3.739380939997185*^9, 3.7393809419029846`*^9}, {
   3.7393810433606367`*^9, 3.7393810454851336`*^9}, 3.7397103061513324`*^9, {
   3.740456204888191*^9, 3.74045632745322*^9}, {3.7469588646183376`*^9, 
   3.7469588712077217`*^9}, {3.746958905904964*^9, 3.7469589121482735`*^9}, {
   3.754149615907945*^9, 3.7541496329621315`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"e078c0a0-598e-421d-9de8-743337dd869e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculating the Quark Mass: FESR approach", "Title",
 CellFrame->{{0, 0}, {2, 0}},
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, {3.73371834358243*^9, 
   3.733718366363224*^9}, {3.7337189914683743`*^9, 
   3.73371902015842*^9}},ExpressionUUID->"ad4538b6-c3e2-417c-9b24-\
f1d0ed3cfd5f"],

Cell[CellGroupData[{

Cell["Finite Energy Sum Rule - Mass Function", "Chapter",
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.733643830538099*^9}, {
   3.733643927349227*^9, 3.733643932023472*^9}, {3.7336440646615667`*^9, 
   3.733644087763543*^9}, 3.7337131664425917`*^9, {3.7337157584555683`*^9, 
   3.7337157630921164`*^9}, {3.734343988227104*^9, 3.7343439953148327`*^9}, {
   3.738931115982826*^9, 
   3.738931120406772*^9}},ExpressionUUID->"44398b76-8d3e-41be-afb6-\
17053ad68b18"],

Cell[TextData[{
 StyleBox["Using quark - hadron duality to equate the QCD and Hadronic \
contributions. This isolates ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "ud"], ","}], TraditionalForm]],
  FormatType->"TraditionalForm",
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "5e26c521-d404-4160-989c-06848fbe4c63"],
 StyleBox["the mass of the up- and down- quarks (in GeV) at a scale of s0 (in \
",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["GeV", "2"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "fd4eddd9-4983-4a89-b20c-3ae98f9b38a9"],
 StyleBox["). From this we use the recent PDG result ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   FractionBox["mu", "md"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "ca277359-8e32-4015-af6e-11caeaf49f49"],
 StyleBox["=0.48 (ratiomd, ratiomu), to separate the mass of the up quark at \
a scale of s0 and the mass of the down quark at a scale of s0. Then the \
function mqRGE[s_,mqs0_,aint_,sint_,s0_] is used to run the quark mass to any \
required scale. \nFOPT and CIPT need to be treated slightly differently, \
hence two mass functions: CIPTmassFESR[] and FOPTmassFESR[].",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.733643830538099*^9}, {
   3.733643927349227*^9, 3.733643932023472*^9}, {3.7336440646615667`*^9, 
   3.733644087763543*^9}, 3.7337131664425917`*^9, {3.733718458464696*^9, 
   3.733718522322571*^9}, {3.7337248628713274`*^9, 3.7337248921838284`*^9}, {
   3.733724942128403*^9, 3.7337250935106444`*^9}, {3.7337251306410666`*^9, 
   3.7337252219736223`*^9}, {3.7337253001439877`*^9, 
   3.7337253436560097`*^9}, {3.733725598558278*^9, 3.733725607135908*^9}, {
   3.7337257501049004`*^9, 3.7337257561517334`*^9}, {3.7343229035769854`*^9, 
   3.7343229066710715`*^9}, 3.734323068684604*^9, {3.7343439834300795`*^9, 
   3.734344096955161*^9}, {3.734344127931676*^9, 3.734344253547231*^9}, {
   3.7359871036073656`*^9, 3.7359871082416143`*^9}, {3.739119363423083*^9, 
   3.739119450311522*^9}, {3.7404739313292403`*^9, 3.740473941382183*^9}, {
   3.7469589534079714`*^9, 3.7469589546018143`*^9}, {3.7469591213051233`*^9, 
   3.7469591867152834`*^9}, 3.7469592191844845`*^9, {3.7482501468915973`*^9, 
   3.7482502112557044`*^9}, 
   3.748250255638282*^9},ExpressionUUID->"473ce2f8-694d-4062-bb9d-\
521a8c50b2eb"],

Cell[CellGroupData[{

Cell["Contour Improved Mass Function", "Subsection",
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.733643830538099*^9}, {
   3.733643927349227*^9, 3.733643932023472*^9}, {3.7336440646615667`*^9, 
   3.733644087763543*^9}, 3.7337131664425917`*^9, {3.7337157584555683`*^9, 
   3.7337157630921164`*^9}, {3.734343988227104*^9, 3.7343439953148327`*^9}, {
   3.738931115982826*^9, 3.738931120406772*^9}, {3.746959518586133*^9, 
   3.746959523025174*^9}},ExpressionUUID->"ffaf7564-9271-45ab-b328-\
ee7b8a3a6660"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CIPTmassFESR", "[", 
    RowBox[{
    "s0_", ",", "aint_", ",", "sint_", ",", "model_", ",", "kernel_", ",", 
     "GG_", ",", "A_", ",", "correlator_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "res", ",", "pole", ",", "hadronic", ",", "Steps", ",", "kernelcont", 
       ",", "deltaPQCD", ",", "deltaGluon", ",", "deltaQuark", ",", 
       "deltaQCD"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     StyleBox[
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "For", " ", "the", " ", "Hadronic", " ", "contribution", " ", "to", 
         " ", "the", " ", "FESR", " ", "due", " ", "to", " ", "the", " ", 
         "hadronic", " ", "resonances"}], ",", " ", 
        RowBox[{
        "we", " ", "integrate", " ", "the", " ", "hadronic", " ", "spectral", 
         " ", "function", " ", "from", " ", "the", " ", "threshold", " ", 
         "energy", " ", "sth"}], ",", " ", 
        RowBox[{
        "up", " ", "to", " ", "the", " ", "radius", " ", "of", " ", "our", 
         " ", "circle", " ", "in", " ", "the", " ", "complex", " ", "energy", 
         " ", "plane", " ", 
         RowBox[{"s0", "."}]}]}], "*)"}],
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["\[IndentingNewLine]",
      FontColor->RGBColor[0, 0, 1]], 
     RowBox[{
      RowBox[{"res", "=", " ", 
       RowBox[{"NIntegrate", " ", "[", 
        RowBox[{
         RowBox[{"model", "*", 
          RowBox[{"kernel", "[", 
           RowBox[{"s", ",", "s0"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "sth", ",", "s0"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{"(*", 
        RowBox[{
        "Hadronic", " ", "Contribution", " ", "due", " ", "to", " ", "the", 
         " ", "pion", " ", 
         RowBox[{"pole", "."}]}], "*)"}],
       FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
      RowBox[{"pole", " ", "=", " ", 
       RowBox[{"2", "*", 
        SuperscriptBox["fpi", "2"], " ", "*", " ", 
        SuperscriptBox["mpi", "4"], "*", 
        RowBox[{"kernel", "[", 
         RowBox[{
          SuperscriptBox["mpi", "2"], ",", "s0"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hadronic", " ", "=", 
       RowBox[{"res", "+", "pole"}]}], " ", ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "Integrating", " ", "the", " ", "chosen", " ", "kernel", " ", 
          "twice"}], ",", " ", 
         RowBox[{
          RowBox[{
          "in", " ", "order", " ", "to", " ", "multiply", " ", "it", " ", 
           "by", " ", "our", " ", 
           RowBox[{"physical", "/", "double"}]}], "-", 
          RowBox[{"derived", " ", 
           StyleBox["correlators",
            IgnoreSpellCheck->True], 
           StyleBox[" ",
            IgnoreSpellCheck->True], 
           RowBox[{
            RowBox[{
             StyleBox["(",
              IgnoreSpellCheck->True], 
             RowBox[{"d2phiG", ",", " ", "d2phi5"}], ")"}], ".", " ", "See"}],
            " ", "note", " ", 
           RowBox[{"below", "."}]}]}]}], "*)"}],
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox["\[IndentingNewLine]",
       FontColor->RGBColor[0, 0, 1]], 
      RowBox[{"kernelcont", "=", " ", 
       RowBox[{"Module", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
          "G", ",", "Gs", ",", "Gs0", ",", "Fs", ",", "Fs0", ",", "F", ",", 
           "d2kern"}], "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", "z_", "]"}], ":=", 
           RowBox[{"Integrate", "[", 
            RowBox[{
             RowBox[{"kernel", "[", 
              RowBox[{"v", ",", "s0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"v", ",", "0", ",", "z"}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Gs", "=", 
           RowBox[{"G", "[", "s", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Gs0", "=", 
           RowBox[{"Gs", "/.", 
            RowBox[{"s", "\[Rule]", "s0"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"F", "[", "z_", "]"}], ":=", " ", 
           RowBox[{
            RowBox[{"Integrate", "[", 
             RowBox[{
              RowBox[{"G", "[", "k", "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "0", ",", "z"}], "}"}]}], "]"}], "-", 
            RowBox[{"Gs0", "*", "z"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Fs", "=", 
           RowBox[{"F", "[", "s", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Fs0", "=", 
           RowBox[{"Fs", "/.", 
            RowBox[{"s", "\[Rule]", "s0"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"d2kern", "=", 
           RowBox[{"Fs", "-", "Fs0"}]}]}]}], "\[IndentingNewLine]", "]"}]}], 
      ";", "\[IndentingNewLine]", "\n", 
      RowBox[{"(*", 
       RowBox[{
       "Number", " ", "of", " ", "points", " ", "around", " ", "the", " ", 
        "circular", " ", 
        RowBox[{"contour", "."}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Steps", " ", "=", "10000"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "PQCD", " ", "contribution", " ", "to", " ", "the", " ", "OPE"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"deltaPQCD", "=", 
       RowBox[{"Extract", "[", 
        RowBox[{
         RowBox[{"contourimproved", "[", 
          RowBox[{"kernelcont", ",", 
           RowBox[{"correlator", "[", "A", "]"}], ",", "Steps", ",", "aint", 
           ",", "sint", ",", "s0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Non", "-", 
        RowBox[{
        "perturbative", " ", "Contributions", " ", "to", " ", "the", " ", 
         RowBox[{"OPE", ":", " ", 
          RowBox[{
          "corrections", " ", "to", " ", "the", " ", "FESR", " ", "from", " ",
            "the", " ", "gluon", " ", 
           RowBox[{"condensate", "."}]}]}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"deltaGluon", "=", 
       RowBox[{"Extract", "[", 
        RowBox[{
         RowBox[{"contourimproved", "[", 
          RowBox[{"kernelcont", ",", 
           RowBox[{"d2phiG", "[", 
            RowBox[{"aint", ",", "sint", ",", "GG"}], "]"}], ",", "Steps", 
           ",", "aint", ",", "sint", ",", "s0"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "The", " ", "total", " ", "Quantum", " ", "Chromodynamic", " ", 
        "contribution", " ", "to", " ", "the", " ", 
        RowBox[{"FESR", ":", " ", 
         RowBox[{
          RowBox[{
          "includes", " ", "perturbative", " ", "contributions", " ", "and", 
           " ", "non"}], "-", 
          RowBox[{"perturbative", " ", "contributions"}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"deltaQCD", " ", "=", 
       RowBox[{"deltaPQCD", "+", "deltaGluon"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Mass", " ", "at", " ", "a", " ", "scale", " ", 
        RowBox[{"s0", ".", " ", "Multiplication"}], " ", "by", " ", "1000", 
        " ", "to", " ", "convert", " ", "from", " ", "GeV", " ", "to", " ", 
        "MeV"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"muds0", "=", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"hadronic", "/", "deltaQCD"}], ")"}], 
         RowBox[{"1", "/", "2"}]], "*", 
        FractionBox["1000", "2"]}]}], " ", ";", " ", 
      RowBox[{"(*", 
       RowBox[{"muds0", "=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mass", " ", "of", " ", "up", " ", "quark"}], " ", "+", 
           " ", 
           RowBox[{"mass", " ", "of", " ", "down", " ", "quark"}]}], ")"}], 
         "2"]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"mds0", "=", 
       RowBox[{"2", "*", " ", "muds0", "*", "ratiomd"}]}], " ", ";", 
      RowBox[{"(*", 
       RowBox[{"mds0", "=", " ", 
        RowBox[{"mass", " ", "of", " ", "down", " ", "quark"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"mus0", " ", "=", 
       RowBox[{"2", "*", "muds0", "*", "ratiomu"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{"mus0", "=", " ", 
        RowBox[{"mass", " ", "of", " ", "up", " ", "quark"}]}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Rescaling", " ", "the", " ", 
         RowBox[{"mass", ":", " ", 
          RowBox[{
          "Using", " ", "the", " ", "RGE", " ", "for", " ", "the", " ", 
           "running", " ", "mass", " ", "to", " ", "find", " ", "mudats", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"i", ".", "e", ".", " ", "mud"}], 
             RowBox[{"(", "s", ")"}]}], ")"}]}]}]}], ",", " ", 
        RowBox[{"mdats", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"i", ".", "e", ".", " ", "md"}], 
           RowBox[{"(", "s", ")"}]}], ")"}], " ", "and", " ", "muats", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"i", ".", "e", ".", " ", "mu"}], 
           RowBox[{"(", "s", ")"}]}], ")"}], " ", "at", " ", "a", " ", 
         "specified", " ", "scale"}], ",", " ", 
        RowBox[{
         RowBox[{"here", " ", "s"}], " ", "=", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", " ", "GeV"}], ")"}], "2"], "."}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"mudats", "=", 
       RowBox[{"mqRGE", "[", 
        RowBox[{"4", ",", "muds0", ",", "aint", ",", "sint", ",", "s0"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mdats", "=", 
       RowBox[{"mqRGE", "[", 
        RowBox[{"4", ",", "mds0", ",", "aint", ",", "sint", ",", "s0"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"muats", "=", 
       RowBox[{"mqRGE", "[", 
        RowBox[{"4", ",", "mus0", ",", "aint", ",", "sint", ",", "s0"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"mudats", ",", "mdats", ",", "muats"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, 3.73371834358243*^9, 
   3.7337190457055845`*^9, {3.7337237462944083`*^9, 3.7337237554003606`*^9}, {
   3.7337238186056447`*^9, 3.733724122041484*^9}, {3.7337266278116426`*^9, 
   3.7337266590002966`*^9}, {3.733735401193363*^9, 3.7337354287487297`*^9}, 
   3.733744133177769*^9, 3.7338163745830097`*^9, {3.7338165690988936`*^9, 
   3.733816569771434*^9}, {3.73381736370984*^9, 3.7338173687406588`*^9}, 
   3.733817835880133*^9, {3.733817869130354*^9, 3.733817884271112*^9}, 
   3.733818081505785*^9, {3.733818413412631*^9, 3.733818414022067*^9}, {
   3.7338208828428373`*^9, 3.733820899964304*^9}, {3.7338237307185087`*^9, 
   3.7338237368911734`*^9}, {3.733830170489056*^9, 3.7338301724736433`*^9}, 
   3.73383020590052*^9, 3.733830295720193*^9, {3.733830947019372*^9, 
   3.733830947175639*^9}, {3.733830980699783*^9, 3.7338309810748196`*^9}, {
   3.7338311572706885`*^9, 3.7338311578644996`*^9}, {3.733831277856701*^9, 
   3.7338312782868247`*^9}, {3.733831375504326*^9, 3.73383137615904*^9}, {
   3.7338314733444557`*^9, 3.733831476239125*^9}, {3.7338491428570223`*^9, 
   3.733849143107048*^9}, 3.733849187123852*^9, {3.7338492300543833`*^9, 
   3.7338492306325693`*^9}, 3.7338492659330206`*^9, {3.733849298152338*^9, 
   3.733849312010391*^9}, {3.733851009700674*^9, 3.7338510146634903`*^9}, {
   3.734321959359057*^9, 3.7343219920893574`*^9}, {3.734322051741829*^9, 
   3.734322052116729*^9}, {3.7343221426495028`*^9, 3.734322174308589*^9}, {
   3.7343226639374714`*^9, 3.734322677958146*^9}, {3.7343333961660547`*^9, 
   3.734333417993635*^9}, {3.734596502441358*^9, 3.734596505121315*^9}, {
   3.7345965760740595`*^9, 3.734596576285708*^9}, {3.734762016340822*^9, 
   3.7347620194742246`*^9}, {3.734762657697879*^9, 3.734762659976843*^9}, {
   3.734805904947028*^9, 3.7348059093770833`*^9}, {3.734940359639243*^9, 
   3.734940359873774*^9}, 3.7349405143835883`*^9, 3.735289747269994*^9, 
   3.7359670349922996`*^9, {3.7359710992259445`*^9, 3.735971101102646*^9}, {
   3.7359715175884757`*^9, 3.7359715192599597`*^9}, {3.735971711730521*^9, 
   3.7359717139528713`*^9}, {3.735971749791316*^9, 3.7359717640334635`*^9}, {
   3.7359719508295546`*^9, 3.7359719510793858`*^9}, {3.7359729069045186`*^9, 
   3.7359729072793612`*^9}, {3.736489952521779*^9, 3.736489953703003*^9}, {
   3.7364931891535435`*^9, 3.736493190472045*^9}, 3.736493321006853*^9, 
   3.7364934638011785`*^9, {3.736597319856938*^9, 3.7365973201421776`*^9}, {
   3.736597368151834*^9, 3.736597368622549*^9}, {3.7366000609916997`*^9, 
   3.7366000630222735`*^9}, {3.736602771772634*^9, 3.7366027719288483`*^9}, {
   3.73661258214398*^9, 3.736612583065634*^9}, 3.7366553686590624`*^9, {
   3.7369485992116585`*^9, 3.7369486133992386`*^9}, {3.7369487050083227`*^9, 
   3.7369487107672567`*^9}, 3.7369489446965885`*^9, {3.736949088155495*^9, 
   3.736949088436681*^9}, {3.7369491327372713`*^9, 3.7369491897352037`*^9}, 
   3.736951697189433*^9, {3.7369519552435923`*^9, 3.736951955493509*^9}, 
   3.736951986783986*^9, 3.7369520510806756`*^9, {3.736952088768955*^9, 
   3.7369520894250507`*^9}, {3.7369523461962748`*^9, 
   3.7369523477271633`*^9}, {3.736952418583686*^9, 3.736952420426999*^9}, {
   3.736952804017844*^9, 3.7369528062362056`*^9}, {3.736954989152195*^9, 
   3.736955012988751*^9}, 3.736955056590875*^9, 3.7369551935324574`*^9, {
   3.736955235920672*^9, 3.736955249367547*^9}, {3.736955293915295*^9, 
   3.736955316699258*^9}, 3.7369553484493585`*^9, 3.736955388060014*^9, 
   3.736955465175286*^9, 3.7369555310762863`*^9, {3.7369558232227263`*^9, 
   3.7369558766238317`*^9}, 3.736955909679897*^9, 3.7369559448411875`*^9, {
   3.736956136076995*^9, 3.736956137592404*^9}, {3.736956182663681*^9, 
   3.736956188593454*^9}, 3.736956233953644*^9, 3.7369563146046667`*^9, 
   3.7369563558850946`*^9, 3.736956401115822*^9, {3.7369565382399435`*^9, 
   3.736956569784792*^9}, 3.736956621374126*^9, {3.7369566783404818`*^9, 
   3.736956698625639*^9}, 3.7369567371993904`*^9, {3.7369569389398084`*^9, 
   3.7369569529227276`*^9}, {3.736957279883197*^9, 3.736957299466347*^9}, 
   3.7369576431950703`*^9, {3.736958276963151*^9, 3.7369582834636917`*^9}, {
   3.736958362311153*^9, 3.7369583659092426`*^9}, {3.73695840884095*^9, 
   3.7369584101320066`*^9}, {3.7369585110162115`*^9, 
   3.7369585361603537`*^9}, {3.736958599969063*^9, 3.7369586049875793`*^9}, {
   3.7369592645168724`*^9, 3.736959271085307*^9}, {3.736960359915576*^9, 
   3.736960391247775*^9}, {3.7369606646554923`*^9, 3.7369606750684495`*^9}, {
   3.7369607388992786`*^9, 3.736960748761035*^9}, {3.736961207282829*^9, 
   3.736961233264679*^9}, {3.736961525598456*^9, 3.736961531385771*^9}, {
   3.736961648433642*^9, 3.736961649390664*^9}, {3.736962548271106*^9, 
   3.736962556786872*^9}, {3.737096515454071*^9, 3.7370965215982723`*^9}, {
   3.737096554549326*^9, 3.737096556525403*^9}, {3.737096624479485*^9, 
   3.7370966965665035`*^9}, {3.737097288102276*^9, 3.7370973092146397`*^9}, {
   3.7370973696377125`*^9, 3.7370973899262586`*^9}, {3.73709742103794*^9, 
   3.7370974250447216`*^9}, {3.737097475694353*^9, 3.73709747833305*^9}, {
   3.7370976849184685`*^9, 3.737097701084516*^9}, 3.7370978276789384`*^9, 
   3.737108008469894*^9, 3.7371082700436134`*^9, {3.7372596759330435`*^9, 
   3.737259677842368*^9}, 3.737259906770586*^9, 3.7372609295770073`*^9, 
   3.737260963772833*^9, 3.7372610159461246`*^9, 3.7372610493986807`*^9, 
   3.7372613292818823`*^9, 3.737261381898656*^9, {3.7372617898120775`*^9, 
   3.737261799809543*^9}, {3.737269656639979*^9, 3.7372696584859843`*^9}, {
   3.737269836229588*^9, 3.7372698381198874`*^9}, {3.737271748161213*^9, 
   3.7372717503329554`*^9}, {3.737272894284958*^9, 3.737272894565014*^9}, 
   3.737278310725024*^9, 3.7373479822140703`*^9, {3.7373487459079514`*^9, 
   3.737348747301774*^9}, 3.7373489942679925`*^9, {3.7377863119434023`*^9, 
   3.737786312396407*^9}, 3.7377867882167788`*^9, {3.7377868270648813`*^9, 
   3.737786827799192*^9}, {3.7377880873285546`*^9, 3.7377880877476273`*^9}, 
   3.7377888220023007`*^9, {3.737791015019656*^9, 3.737791029036434*^9}, 
   3.737791257936387*^9, {3.7377913612563295`*^9, 3.737791447186738*^9}, 
   3.7377996702390537`*^9, {3.73780027050928*^9, 3.737800274229477*^9}, {
   3.7378022397202387`*^9, 3.737802250130231*^9}, {3.738734590627864*^9, 
   3.7387346151708164`*^9}, {3.7387475301137104`*^9, 
   3.7387475345843115`*^9}, {3.738747594664954*^9, 3.7387476046683226`*^9}, {
   3.738930157148075*^9, 3.7389301590447793`*^9}, {3.7389309733604975`*^9, 
   3.738930975137925*^9}, {3.7389311481763287`*^9, 3.738931241928793*^9}, {
   3.738931576922812*^9, 3.738931664744441*^9}, 3.738931717207814*^9, {
   3.7389317714565487`*^9, 3.738931837206933*^9}, {3.7389318775264344`*^9, 
   3.7389319658059816`*^9}, {3.738932006952056*^9, 3.7389322098228674`*^9}, {
   3.7389322444104476`*^9, 3.7389322913116703`*^9}, {3.7389325675029087`*^9, 
   3.738932573902489*^9}, {3.738932660654075*^9, 3.738932800096405*^9}, {
   3.738932831109621*^9, 3.7389328416937265`*^9}, {3.738932901096079*^9, 
   3.7389329041112623`*^9}, {3.738932954399523*^9, 3.7389330659399643`*^9}, {
   3.7389331031561937`*^9, 3.7389333306930947`*^9}, {3.738933403421667*^9, 
   3.7389334148635535`*^9}, {3.738933458326048*^9, 3.7389335270759554`*^9}, {
   3.738933632372065*^9, 3.7389336326522326`*^9}, {3.7389336789877396`*^9, 
   3.7389337971164923`*^9}, {3.7389338287419014`*^9, 
   3.7389339547409143`*^9}, {3.7389339962190266`*^9, 
   3.7389340185062017`*^9}, {3.7389479737654533`*^9, 3.738947993644408*^9}, {
   3.738951163279975*^9, 3.738951164080035*^9}, {3.7389520908281584`*^9, 
   3.738952114687634*^9}, {3.73895266315129*^9, 3.738952714026121*^9}, {
   3.738952809097226*^9, 3.7389528492303305`*^9}, {3.73895289792445*^9, 
   3.738952926059324*^9}, {3.738952972138657*^9, 3.73895297259443*^9}, {
   3.7389530461016607`*^9, 3.7389530468595448`*^9}, {3.738994279049389*^9, 
   3.7389943978220673`*^9}, {3.738994432631507*^9, 3.738994448421585*^9}, {
   3.738994487917574*^9, 3.738994488285354*^9}, {3.738994551838995*^9, 
   3.738994581671075*^9}, {3.7389946472291985`*^9, 3.7389946897984805`*^9}, {
   3.7389948288849163`*^9, 3.738994842779997*^9}, {3.7389949129146523`*^9, 
   3.738994916321621*^9}, {3.7389949846555986`*^9, 3.7389949858576565`*^9}, {
   3.738995075851056*^9, 3.7389951346760483`*^9}, {3.738995243067129*^9, 
   3.738995270824936*^9}, {3.738995304489414*^9, 3.7389953534909344`*^9}, {
   3.738995429110347*^9, 3.7389954323531113`*^9}, {3.7389957298218155`*^9, 
   3.738995770289209*^9}, {3.7390009168882113`*^9, 3.7390009500701275`*^9}, {
   3.739001628327938*^9, 3.7390016836531134`*^9}, {3.7390019717879457`*^9, 
   3.739002029563488*^9}, {3.7390025462188888`*^9, 3.7390025840540843`*^9}, {
   3.7390037550753303`*^9, 3.739003763119357*^9}, 3.7390045517367506`*^9, {
   3.739007409761016*^9, 3.7390074168314705`*^9}, {3.739011264344528*^9, 
   3.739011267087455*^9}, {3.7390114441280766`*^9, 3.7390114668563457`*^9}, {
   3.7390126645506954`*^9, 3.7390126692120633`*^9}, {3.7390179529120483`*^9, 
   3.739017979632032*^9}, {3.7390187538779163`*^9, 3.7390187587335186`*^9}, {
   3.7390193316041737`*^9, 3.7390193323393803`*^9}, {3.7390200536909122`*^9, 
   3.739020062167383*^9}, {3.7390291834744854`*^9, 3.739029201115128*^9}, 
   3.73903244981688*^9, {3.7391029340074177`*^9, 3.739102965202592*^9}, {
   3.739103003551673*^9, 3.7391030379591675`*^9}, {3.7391052406160717`*^9, 
   3.7391053483171167`*^9}, {3.7391152468967276`*^9, 3.739115257215596*^9}, 
   3.7391153075975623`*^9, {3.7391154444710116`*^9, 3.7391154737752285`*^9}, {
   3.7391162075674353`*^9, 3.7391162151432276`*^9}, {3.739119462655589*^9, 
   3.739119510375696*^9}, {3.7391196226443567`*^9, 3.739119651231001*^9}, {
   3.7391196845669007`*^9, 3.739119863012373*^9}, {3.739120418580226*^9, 
   3.73912053825418*^9}, {3.7391205805805616`*^9, 3.7391205896276703`*^9}, {
   3.7391224426320477`*^9, 3.7391224477658863`*^9}, {3.7392823611250896`*^9, 
   3.739282399631923*^9}, {3.7403789740448647`*^9, 3.7403789766488533`*^9}, {
   3.740385520431101*^9, 3.7403855277564783`*^9}, {3.7404739869649477`*^9, 
   3.740474000950632*^9}, {3.74564026484158*^9, 3.745640269856022*^9}, {
   3.7456511496020403`*^9, 3.7456511540681205`*^9}, {3.7469592084351883`*^9, 
   3.7469592973584633`*^9}, {3.7469593311930113`*^9, 3.746959367657528*^9}, {
   3.7469594340759683`*^9, 3.7469594709892836`*^9}, 3.7469596189038544`*^9, 
   3.7469831567132607`*^9, {3.7472319931975965`*^9, 3.7472320049840727`*^9}, {
   3.74825026781314*^9, 3.748250268208949*^9}, 3.751185068570935*^9, {
   3.7541207050314035`*^9, 3.7541207194123893`*^9}, {3.754120783631486*^9, 
   3.7541207919695187`*^9}, {3.754152308428316*^9, 3.7541523101232195`*^9}, {
   3.754165828161764*^9, 
   3.754165837295992*^9}},ExpressionUUID->"88146e7c-b68b-4cdc-8482-\
05085998d913"],

Cell[TextData[{
 StyleBox["Note: in order to calculate the kernel contribution which we \
multiply by the second derivative of the correlator in the FESR, we make use \
of the mathematical theorems:\n ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox["\[ContourIntegral]", TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "0d8d37f4-68dc-4d47-bf04-0cc5858f76be"],
 StyleBox["\[CapitalDelta](s)\[CapitalPhi](s) ds = -",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox["\[ContourIntegral]", TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "6020ae96-3b6d-4f75-9449-f564b5f92c7b"],
 StyleBox["[G(s)-G(s0)]",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"d\[CapitalPhi]", 
     RowBox[{"(", "s", ")"}]}], "ds"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "9f46a6e6-1371-4fc1-beea-f5bfa78aaea8"],
 StyleBox[" ds, with ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"G", "(", "s", ")"}], "=", 
    SubsuperscriptBox["\[Integral]", "0", "s"]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "58d040cb-92b4-48f2-9ec3-bcc5bc395b97"],
 StyleBox["g(s\[CloseCurlyQuote]) ds\[CloseCurlyQuote] , and\n  ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox["\[ContourIntegral]", TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "a604cab9-4dcc-4848-a3f1-c45695e5fc7c"],
 StyleBox["\[CapitalDelta](s)\[CapitalPhi](s) ds = ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox["\[ContourIntegral]", TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "a085e61d-ef19-4cef-911b-99448d201241"],
 StyleBox["[F(s)-F(s0)]",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     SuperscriptBox["d", "2"], 
     RowBox[{"\[CapitalPhi]", "(", "s", ")"}]}], 
    RowBox[{
     SuperscriptBox["ds", "2"], " "}]], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "25f1e5ec-0cb5-44c9-90b0-b6946830b7bb"],
 StyleBox[" ds, with ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"F", "(", "s", ")"}], "=", 
    SubsuperscriptBox["\[Integral]", "0", "s"]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "2b0186b9-e023-4071-83ca-245802b9c333"],
 StyleBox["[G(s\[CloseCurlyQuote])-G(s0)] ds\[CloseCurlyQuote] =",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Integral]", "0", "s"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "a7549e69-fd59-42ae-bc1e-72fd0718cebe"],
 StyleBox[" [",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Integral]", "0", 
    RowBox[{"s", "'"}]], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "9ecb5546-18e1-4bc7-997e-a632c1b3ed15"],
 StyleBox["g(s\[CloseCurlyQuote]\[CloseCurlyQuote]) ds\[CloseCurlyQuote]\
\[CloseCurlyQuote] - ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["\[Integral]", "0", "s0"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "113cefa2-2272-40bd-a5f6-0b6434b9a01e"],
 StyleBox[" g(s\[CloseCurlyQuote]\[CloseCurlyQuote]) ds\[CloseCurlyQuote]\
\[CloseCurlyQuote]] ds\[CloseCurlyQuote]\n  \nNote: As expected, the quark \
mass output converges as the step size (Steps) get larger and larger. For \
example, between steps= 10 000 and steps= 100 000 the final quark mass only \
differs slightly in the third decimal place. To keep calculation speed \
resonably, we use a step size of 10 000. ",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.73363306217461*^9, 3.7336330807246556`*^9}, {
  3.7391157004499445`*^9, 3.7391157083934402`*^9}, {3.7391159857372704`*^9, 
  3.739116035378564*^9}, {3.7391161073193655`*^9, 3.7391161305937805`*^9}, {
  3.739116181129353*^9, 3.7391161832376566`*^9}, {3.739119521315893*^9, 
  3.7391196051892214`*^9}, {3.7469593812821045`*^9, 3.74695938719832*^9}, {
  3.748250302190048*^9, 3.748250329643464*^9}, {3.754172326119161*^9, 
  3.7541723640732307`*^9}},ExpressionUUID->"5c5b7638-9b79-4c9a-a474-\
1384c3f61ec5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed Order Mass Function", "Subsection",
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.733643830538099*^9}, {
   3.733643927349227*^9, 3.733643932023472*^9}, {3.7336440646615667`*^9, 
   3.733644087763543*^9}, 3.7337131664425917`*^9, {3.7337157584555683`*^9, 
   3.7337157630921164`*^9}, {3.734343988227104*^9, 3.7343439953148327`*^9}, {
   3.738931115982826*^9, 3.738931120406772*^9}, {3.746959518586133*^9, 
   3.746959523025174*^9}, {3.746959562356062*^9, 
   3.746959564916184*^9}},ExpressionUUID->"280c17c6-3e06-45a1-96e6-\
f8a36740daf7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Expand", " ", "framework", " ", "allows", " ", "for", " ", "one", " ", 
      "to", " ", "expand", " ", "the", " ", "square", " ", "root", " ", "and",
       " ", "check", " ", "the", " ", "convergence", " ", "of", " ", "the", 
      " ", "\[Delta]PQCD", " ", 
      RowBox[{"series", ".", " ", "Default"}], " ", 
      RowBox[{"value", ":", " ", "expand"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"1.", " ", "By", " ", "setting", " ", "expand"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}]}], ",", " ", 
    RowBox[{"the", " ", "series", " ", "will", " ", "be", " ", "taylor", " ", 
     RowBox[{"expanded", ".", " ", "It"}], " ", "is", " ", "interesting", " ",
      "to", " ", "see", " ", "how", " ", "this", " ", "affect", " ", "the", 
     " ", "final", " ", "quark", " ", 
     RowBox[{"mass", ":", " ", 
      RowBox[{"in", " ", "terms", " ", "of", " ", "covergence"}]}]}], ",", 
    " ", 
    RowBox[{"etc", "."}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"expand", "=", "1"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.7469621200230246`*^9, 3.7469621688484993`*^9}, 
   3.7469811422683973`*^9, {3.7482503388136883`*^9, 3.7482503614195304`*^9}, {
   3.748250411507952*^9, 3.748250412882654*^9}, {3.753911145837512*^9, 
   3.753911146687749*^9}, {3.7539112460549526`*^9, 3.753911247814048*^9}, 
   3.753911554931161*^9, 3.753911736652817*^9, 3.7539119206699305`*^9, {
   3.753911956670909*^9, 3.7539119602358007`*^9}, 3.7539123431095977`*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"d1d819d5-8201-48bd-876e-a406a6b03863"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FOPTmassFESR", "[", 
    RowBox[{
    "s0_", ",", "aint_", ",", "sint_", ",", "model_", ",", "kernel_", ",", 
     "GG_", ",", "A_", ",", "correlator_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "res", ",", "pole", ",", "hadronic", ",", "Steps", ",", "deltaPQCD", 
       ",", "deltaPQCD0", ",", "deltaPQCD1", ",", "deltaPQCD2", ",", 
       "deltaPQCD3", ",", "deltaPQCD4", ",", "deltaGluon", ",", "deltaQCD", 
       ",", "as"}], "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Calculate", " ", "the", " ", "value", " ", "of", " ", "the", " ", 
        "coupling", " ", "constant"}], " ", "-", " ", 
       RowBox[{
       "this", " ", "value", " ", "is", " ", "frozen", " ", "around", " ", 
        "the", " ", 
        RowBox[{"circle", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"as", "=", 
       RowBox[{"apwrexpand", "[", 
        RowBox[{"s0", ",", "aint", ",", "sint"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      StyleBox["\[IndentingNewLine]",
       FontColor->RGBColor[0, 0, 1]], 
      StyleBox[
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "For", " ", "the", " ", "Hadronic", " ", "contribution", " ", "to", 
          " ", "the", " ", "FESR", " ", "due", " ", "to", " ", "the", " ", 
          "hadronic", " ", "resonances"}], ",", " ", 
         RowBox[{
         "we", " ", "integrate", " ", "the", " ", "hadronic", " ", "spectral",
           " ", "function", " ", "from", " ", "the", " ", "threshold", " ", 
          "energy", " ", "sth"}], ",", " ", 
         RowBox[{
         "to", " ", "the", " ", "radius", " ", "of", " ", "our", " ", 
          "circle", " ", "in", " ", "the", " ", "complex", " ", "energy", " ",
           "plane", " ", 
          RowBox[{"s0", "."}]}]}], "*)"}],
       FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
      RowBox[{"res", "=", " ", 
       RowBox[{"NIntegrate", " ", "[", 
        RowBox[{
         RowBox[{"model", "*", 
          RowBox[{"kernel", "[", 
           RowBox[{"s", ",", "s0"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "sth", ",", "s0"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{"(*", 
        RowBox[{
        "Hadronic", " ", "Contribution", " ", "due", " ", "to", " ", "the", 
         " ", "pion", " ", 
         RowBox[{"pole", "."}]}], "*)"}],
       FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
      RowBox[{"pole", " ", "=", " ", 
       RowBox[{"2", "*", 
        SuperscriptBox["fpi", "2"], " ", "*", " ", 
        SuperscriptBox["mpi", "4"], "*", 
        RowBox[{"kernel", "[", 
         RowBox[{
          SuperscriptBox["mpi", "2"], ",", "s0"}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hadronic", " ", "=", 
       RowBox[{"res", "+", "pole"}]}], " ", ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Non", "-", 
        RowBox[{
        "perturbative", " ", "Contributions", " ", "to", " ", "the", " ", 
         RowBox[{"OPE", ":", " ", 
          RowBox[{
          "corrections", " ", "to", " ", "the", " ", "FESR", " ", "from", " ",
            "the", " ", "gluon", " ", "condensate"}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"deltaGluon", "=", 
       RowBox[{"Re", "[", 
        RowBox[{"fixedorder", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"phiG1", "[", "GG", "]"}], "*", 
           RowBox[{"kernel", "[", 
            RowBox[{"s", ",", "s0"}], "]"}], "*", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{"-", "1"}], 
             RowBox[{"2", "*", "Pi", "*", "I"}]], ")"}]}], ",", "aint", ",", 
          "sint", ",", "s0", ",", "as"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "PQCD", " ", "contribution", " ", "to", " ", "the", " ", "OPE"}], 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"deltaPQCD0", "=", 
       RowBox[{"Re", "[", 
        RowBox[{"fixedorder", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"correlator", "[", "A", "]"}], ",", "a", ",", "0"}], 
            "]"}], "*", 
           RowBox[{"kernel", "[", 
            RowBox[{"s", ",", "s0"}], "]"}], "*", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{"-", "1"}], 
             RowBox[{"2", "*", "Pi", "*", "I"}]], ")"}]}], ",", "aint", ",", 
          "sint", ",", "s0", ",", "a"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"deltaPQCD1", "=", 
       RowBox[{"Re", "[", 
        RowBox[{"fixedorder", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"correlator", "[", "A", "]"}], ",", "a", ",", "1"}], 
            "]"}], "*", 
           RowBox[{"kernel", "[", 
            RowBox[{"s", ",", "s0"}], "]"}], "*", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{"-", "1"}], 
             RowBox[{"2", "*", "Pi", "*", "I"}]], ")"}]}], ",", "aint", ",", 
          "sint", ",", "s0", ",", "a"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"deltaPQCD2", "=", 
       RowBox[{"Re", "[", 
        RowBox[{"fixedorder", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"correlator", "[", "A", "]"}], ",", "a", ",", "2"}], 
            "]"}], "*", 
           RowBox[{"kernel", "[", 
            RowBox[{"s", ",", "s0"}], "]"}], "*", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{"-", "1"}], 
             RowBox[{"2", "*", "Pi", "*", "I"}]], ")"}]}], ",", "aint", ",", 
          "sint", ",", "s0", ",", "a"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"deltaPQCD3", "=", 
       RowBox[{"Re", "[", 
        RowBox[{"fixedorder", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"correlator", "[", "A", "]"}], ",", "a", ",", "3"}], 
            "]"}], "*", 
           RowBox[{"kernel", "[", 
            RowBox[{"s", ",", "s0"}], "]"}], "*", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{"-", "1"}], 
             RowBox[{"2", "*", "Pi", "*", "I"}]], ")"}]}], ",", "aint", ",", 
          "sint", ",", "s0", ",", "a"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"deltaPQCD4", "=", 
       RowBox[{"Re", "[", 
        RowBox[{"fixedorder", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Coefficient", "[", 
            RowBox[{
             RowBox[{"correlator", "[", "A", "]"}], ",", "a", ",", "4"}], 
            "]"}], "*", 
           RowBox[{"kernel", "[", 
            RowBox[{"s", ",", "s0"}], "]"}], "*", 
           RowBox[{"(", 
            FractionBox[
             RowBox[{"-", "1"}], 
             RowBox[{"2", "*", "Pi", "*", "I"}]], ")"}]}], ",", "aint", ",", 
          "sint", ",", "s0", ",", "a"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Assembling", " ", "a", " ", "series", " ", "expansion", " ", "in", 
        " ", "terms", " ", "of", " ", "the", " ", "coupling", " ", 
        "constant"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"deltaPQCD", "=", 
       RowBox[{"deltaPQCD0", "+", 
        RowBox[{"deltaPQCD1", "*", "a"}], "+", 
        RowBox[{"deltaPQCD2", "*", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"deltaPQCD3", "*", 
         SuperscriptBox["a", "3"]}], "+", 
        RowBox[{"deltaPQCD4", "*", 
         SuperscriptBox["a", "4"]}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "The", " ", "total", " ", "Quantum", " ", "Chromodynamic", " ", 
        "contribution", " ", "to", " ", "the", " ", 
        RowBox[{"FESR", ":", " ", 
         RowBox[{
          RowBox[{
          "includes", " ", "perturbative", " ", "contributions", " ", "and", 
           " ", "non"}], "-", 
          RowBox[{"perturbative", " ", "contributions"}]}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"deltaQCD", "=", 
       RowBox[{"deltaPQCD", "+", "deltaGluon"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Expand", " ", "framework", " ", "allows", " ", "for", " ", "one", " ",
         "to", " ", "expand", " ", "the", " ", "square", " ", 
        RowBox[{"root", ".", " ", "Normal"}], " ", "comand", " ", "truncates",
         " ", "the", " ", "series", " ", "after", " ", "the", " ", 
        SuperscriptBox["a", "4"], " ", "term", " ", "such", " ", "that", " ", 
        "it", " ", "becomes", " ", "an", " ", "expression"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"deltaQCDI", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", "deltaQCD", ")"}], "expand"], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "//", 
          "Normal"}], ")"}], "/.", 
        RowBox[{"a", "\[Rule]", " ", "as"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Mass", " ", "at", " ", "a", " ", "scale", " ", "s"}], " ", 
        "=", " ", 
        RowBox[{
         RowBox[{"s0", ".", " ", "Multiplication"}], " ", "by", " ", "1000", 
         " ", "to", " ", "convert", " ", "from", " ", "GeV", " ", "to", " ", 
         "MeV"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"muds0", "=", " ", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", "hadronic", ")"}], 
         RowBox[{"1", "/", "2"}]], 
        SuperscriptBox[
         RowBox[{"(", "deltaQCDI", ")"}], 
         FractionBox[
          RowBox[{"-", "1"}], 
          RowBox[{"(", 
           RowBox[{"2", "*", "expand"}], ")"}]]], "*", 
        FractionBox["1000", "2"]}]}], " ", ";", 
      RowBox[{"(*", 
       RowBox[{"muds0", "=", 
        FractionBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mass", " ", "of", " ", "up", " ", "quark"}], " ", "+", 
           " ", 
           RowBox[{"mass", " ", "of", " ", "down", " ", "quark"}]}], ")"}], 
         "2"]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"mds0", "=", 
       RowBox[{"2", "*", " ", "muds0", "*", "ratiomd"}]}], " ", ";", 
      RowBox[{"(*", 
       RowBox[{"mds0", "=", " ", 
        RowBox[{"mass", " ", "of", " ", "down", " ", "quark"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"mus0", " ", "=", 
       RowBox[{"2", "*", "muds0", "*", "ratiomu"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{"mus0", "=", " ", 
        RowBox[{"mass", " ", "of", " ", "up", " ", "quark"}]}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Rescaling", " ", "the", " ", 
         RowBox[{"mass", ":", " ", 
          RowBox[{
          "Using", " ", "the", " ", "RGE", " ", "for", " ", "the", " ", 
           "running", " ", "mass", " ", "to", " ", "find", " ", "mudats", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"i", ".", "e", ".", " ", "mud"}], 
             RowBox[{"(", "s", ")"}]}], ")"}]}]}]}], ",", " ", 
        RowBox[{"mdats", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"i", ".", "e", ".", " ", "md"}], 
           RowBox[{"(", "s", ")"}]}], ")"}], " ", "and", " ", "muats", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"i", ".", "e", ".", " ", "mu"}], 
           RowBox[{"(", "s", ")"}]}], ")"}], " ", "at", " ", "a", " ", 
         "specified", " ", "scale"}], ",", " ", 
        RowBox[{
         RowBox[{"here", " ", "s"}], "=", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", " ", "GeV"}], ")"}], "2"], "."}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"mudats", "=", 
       RowBox[{"mqRGE", "[", 
        RowBox[{"4", ",", "muds0", ",", "aint", ",", "sint", ",", "s0"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mdats", "=", 
       RowBox[{"mqRGE", "[", 
        RowBox[{"4", ",", "mds0", ",", "aint", ",", "sint", ",", "s0"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"muats", "=", 
       RowBox[{"mqRGE", "[", 
        RowBox[{"4", ",", "mus0", ",", "aint", ",", "sint", ",", "s0"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"mudats", ",", "mdats", ",", "muats"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, 3.73371834358243*^9, 
   3.7337190457055845`*^9, {3.7337237462944083`*^9, 3.7337237554003606`*^9}, {
   3.7337238186056447`*^9, 3.733724122041484*^9}, {3.7337266278116426`*^9, 
   3.7337266590002966`*^9}, {3.733735401193363*^9, 3.7337354287487297`*^9}, 
   3.733744133177769*^9, 3.7338163745830097`*^9, {3.7338165690988936`*^9, 
   3.733816569771434*^9}, {3.73381736370984*^9, 3.7338173687406588`*^9}, 
   3.733817835880133*^9, {3.733817869130354*^9, 3.733817884271112*^9}, 
   3.733818081505785*^9, {3.733818413412631*^9, 3.733818414022067*^9}, {
   3.7338208828428373`*^9, 3.733820899964304*^9}, {3.7338237307185087`*^9, 
   3.7338237368911734`*^9}, {3.733830170489056*^9, 3.7338301724736433`*^9}, 
   3.73383020590052*^9, 3.733830295720193*^9, {3.733830947019372*^9, 
   3.733830947175639*^9}, {3.733830980699783*^9, 3.7338309810748196`*^9}, {
   3.7338311572706885`*^9, 3.7338311578644996`*^9}, {3.733831277856701*^9, 
   3.7338312782868247`*^9}, {3.733831375504326*^9, 3.73383137615904*^9}, {
   3.7338314733444557`*^9, 3.733831476239125*^9}, {3.7338491428570223`*^9, 
   3.733849143107048*^9}, 3.733849187123852*^9, {3.7338492300543833`*^9, 
   3.7338492306325693`*^9}, 3.7338492659330206`*^9, {3.733849298152338*^9, 
   3.733849312010391*^9}, {3.733851009700674*^9, 3.7338510146634903`*^9}, {
   3.734321959359057*^9, 3.7343219920893574`*^9}, {3.734322051741829*^9, 
   3.734322052116729*^9}, {3.7343221426495028`*^9, 3.734322174308589*^9}, {
   3.7343226639374714`*^9, 3.734322677958146*^9}, {3.7343333961660547`*^9, 
   3.734333417993635*^9}, {3.734596502441358*^9, 3.734596505121315*^9}, {
   3.7345965760740595`*^9, 3.734596576285708*^9}, {3.734762016340822*^9, 
   3.7347620194742246`*^9}, {3.734762657697879*^9, 3.734762659976843*^9}, {
   3.734805904947028*^9, 3.7348059093770833`*^9}, {3.734940359639243*^9, 
   3.734940359873774*^9}, 3.7349405143835883`*^9, 3.735289747269994*^9, 
   3.7359670349922996`*^9, {3.7359710992259445`*^9, 3.735971101102646*^9}, {
   3.7359715175884757`*^9, 3.7359715192599597`*^9}, {3.735971711730521*^9, 
   3.7359717139528713`*^9}, {3.735971749791316*^9, 3.7359717640334635`*^9}, {
   3.7359719508295546`*^9, 3.7359719510793858`*^9}, {3.7359729069045186`*^9, 
   3.7359729072793612`*^9}, {3.736489952521779*^9, 3.736489953703003*^9}, {
   3.7364931891535435`*^9, 3.736493190472045*^9}, 3.736493321006853*^9, 
   3.7364934638011785`*^9, {3.736597319856938*^9, 3.7365973201421776`*^9}, {
   3.736597368151834*^9, 3.736597368622549*^9}, {3.7366000609916997`*^9, 
   3.7366000630222735`*^9}, {3.736602771772634*^9, 3.7366027719288483`*^9}, {
   3.73661258214398*^9, 3.736612583065634*^9}, 3.7366553686590624`*^9, {
   3.7369485992116585`*^9, 3.7369486133992386`*^9}, {3.7369487050083227`*^9, 
   3.7369487107672567`*^9}, 3.7369489446965885`*^9, {3.736949088155495*^9, 
   3.736949088436681*^9}, {3.7369491327372713`*^9, 3.7369491897352037`*^9}, 
   3.736951697189433*^9, {3.7369519552435923`*^9, 3.736951955493509*^9}, 
   3.736951986783986*^9, 3.7369520510806756`*^9, {3.736952088768955*^9, 
   3.7369520894250507`*^9}, {3.7369523461962748`*^9, 
   3.7369523477271633`*^9}, {3.736952418583686*^9, 3.736952420426999*^9}, {
   3.736952804017844*^9, 3.7369528062362056`*^9}, {3.736954989152195*^9, 
   3.736955012988751*^9}, 3.736955056590875*^9, 3.7369551935324574`*^9, {
   3.736955235920672*^9, 3.736955249367547*^9}, {3.736955293915295*^9, 
   3.736955316699258*^9}, 3.7369553484493585`*^9, 3.736955388060014*^9, 
   3.736955465175286*^9, 3.7369555310762863`*^9, {3.7369558232227263`*^9, 
   3.7369558766238317`*^9}, 3.736955909679897*^9, 3.7369559448411875`*^9, {
   3.736956136076995*^9, 3.736956137592404*^9}, {3.736956182663681*^9, 
   3.736956188593454*^9}, 3.736956233953644*^9, 3.7369563146046667`*^9, 
   3.7369563558850946`*^9, 3.736956401115822*^9, {3.7369565382399435`*^9, 
   3.736956569784792*^9}, 3.736956621374126*^9, {3.7369566783404818`*^9, 
   3.736956698625639*^9}, 3.7369567371993904`*^9, {3.7369569389398084`*^9, 
   3.7369569529227276`*^9}, {3.736957279883197*^9, 3.736957299466347*^9}, 
   3.7369576431950703`*^9, {3.736958276963151*^9, 3.7369582834636917`*^9}, {
   3.736958362311153*^9, 3.7369583659092426`*^9}, {3.73695840884095*^9, 
   3.7369584101320066`*^9}, {3.7369585110162115`*^9, 
   3.7369585361603537`*^9}, {3.736958599969063*^9, 3.7369586049875793`*^9}, {
   3.7369592645168724`*^9, 3.736959271085307*^9}, {3.736960359915576*^9, 
   3.736960391247775*^9}, {3.7369606646554923`*^9, 3.7369606750684495`*^9}, {
   3.7369607388992786`*^9, 3.736960748761035*^9}, {3.736961207282829*^9, 
   3.736961233264679*^9}, {3.736961525598456*^9, 3.736961531385771*^9}, {
   3.736961648433642*^9, 3.736961649390664*^9}, {3.736962548271106*^9, 
   3.736962556786872*^9}, {3.737096515454071*^9, 3.7370965215982723`*^9}, {
   3.737096554549326*^9, 3.737096556525403*^9}, {3.737096624479485*^9, 
   3.7370966965665035`*^9}, {3.737097288102276*^9, 3.7370973092146397`*^9}, {
   3.7370973696377125`*^9, 3.7370973899262586`*^9}, {3.73709742103794*^9, 
   3.7370974250447216`*^9}, {3.737097475694353*^9, 3.73709747833305*^9}, {
   3.7370976849184685`*^9, 3.737097701084516*^9}, 3.7370978276789384`*^9, 
   3.737108008469894*^9, 3.7371082700436134`*^9, {3.7372596759330435`*^9, 
   3.737259677842368*^9}, 3.737259906770586*^9, 3.7372609295770073`*^9, 
   3.737260963772833*^9, 3.7372610159461246`*^9, 3.7372610493986807`*^9, 
   3.7372613292818823`*^9, 3.737261381898656*^9, {3.7372617898120775`*^9, 
   3.737261799809543*^9}, {3.737269656639979*^9, 3.7372696584859843`*^9}, {
   3.737269836229588*^9, 3.7372698381198874`*^9}, {3.737271748161213*^9, 
   3.7372717503329554`*^9}, {3.737272894284958*^9, 3.737272894565014*^9}, 
   3.737278310725024*^9, 3.7373479822140703`*^9, {3.7373487459079514`*^9, 
   3.737348747301774*^9}, 3.7373489942679925`*^9, {3.7377863119434023`*^9, 
   3.737786312396407*^9}, 3.7377867882167788`*^9, {3.7377868270648813`*^9, 
   3.737786827799192*^9}, {3.7377880873285546`*^9, 3.7377880877476273`*^9}, 
   3.7377888220023007`*^9, {3.737791015019656*^9, 3.737791029036434*^9}, 
   3.737791257936387*^9, {3.7377913612563295`*^9, 3.737791447186738*^9}, 
   3.7377996702390537`*^9, {3.73780027050928*^9, 3.737800274229477*^9}, {
   3.7378022397202387`*^9, 3.737802250130231*^9}, {3.738734590627864*^9, 
   3.7387346151708164`*^9}, {3.7387475301137104`*^9, 
   3.7387475345843115`*^9}, {3.738747594664954*^9, 3.7387476046683226`*^9}, {
   3.738930157148075*^9, 3.7389301590447793`*^9}, {3.7389309733604975`*^9, 
   3.738930975137925*^9}, {3.7389311481763287`*^9, 3.738931241928793*^9}, {
   3.738931576922812*^9, 3.738931664744441*^9}, 3.738931717207814*^9, {
   3.7389317714565487`*^9, 3.738931837206933*^9}, {3.7389318775264344`*^9, 
   3.7389319658059816`*^9}, {3.738932006952056*^9, 3.7389322098228674`*^9}, {
   3.7389322444104476`*^9, 3.7389322913116703`*^9}, {3.7389325675029087`*^9, 
   3.738932573902489*^9}, {3.738932660654075*^9, 3.738932800096405*^9}, {
   3.738932831109621*^9, 3.7389328416937265`*^9}, {3.738932901096079*^9, 
   3.7389329041112623`*^9}, {3.738932954399523*^9, 3.7389330659399643`*^9}, {
   3.7389331031561937`*^9, 3.7389333306930947`*^9}, {3.738933403421667*^9, 
   3.7389334148635535`*^9}, {3.738933458326048*^9, 3.7389335270759554`*^9}, {
   3.738933632372065*^9, 3.7389336326522326`*^9}, {3.7389336789877396`*^9, 
   3.7389337971164923`*^9}, {3.7389338287419014`*^9, 
   3.7389339547409143`*^9}, {3.7389339962190266`*^9, 
   3.7389340185062017`*^9}, {3.7389479737654533`*^9, 3.738947993644408*^9}, {
   3.738951163279975*^9, 3.738951164080035*^9}, {3.7389520908281584`*^9, 
   3.738952114687634*^9}, {3.73895266315129*^9, 3.738952714026121*^9}, {
   3.738952809097226*^9, 3.7389528492303305`*^9}, {3.73895289792445*^9, 
   3.738952926059324*^9}, {3.738952972138657*^9, 3.73895297259443*^9}, {
   3.7389530461016607`*^9, 3.7389530468595448`*^9}, {3.738994279049389*^9, 
   3.7389943978220673`*^9}, {3.738994432631507*^9, 3.738994448421585*^9}, {
   3.738994487917574*^9, 3.738994488285354*^9}, {3.738994551838995*^9, 
   3.738994581671075*^9}, {3.7389946472291985`*^9, 3.7389946897984805`*^9}, {
   3.7389948288849163`*^9, 3.738994842779997*^9}, {3.7389949129146523`*^9, 
   3.738994916321621*^9}, {3.7389949846555986`*^9, 3.7389949858576565`*^9}, {
   3.738995075851056*^9, 3.7389951346760483`*^9}, {3.738995243067129*^9, 
   3.738995270824936*^9}, {3.738995304489414*^9, 3.7389953534909344`*^9}, {
   3.738995429110347*^9, 3.7389954323531113`*^9}, {3.7389957298218155`*^9, 
   3.738995770289209*^9}, {3.7390009168882113`*^9, 3.7390009500701275`*^9}, {
   3.739001628327938*^9, 3.7390016836531134`*^9}, {3.7390019717879457`*^9, 
   3.739002029563488*^9}, {3.7390025462188888`*^9, 3.7390025840540843`*^9}, {
   3.7390037550753303`*^9, 3.739003763119357*^9}, 3.7390045517367506`*^9, {
   3.739007409761016*^9, 3.7390074168314705`*^9}, {3.739011264344528*^9, 
   3.739011267087455*^9}, {3.7390114441280766`*^9, 3.7390114668563457`*^9}, {
   3.7390126645506954`*^9, 3.7390126692120633`*^9}, {3.7390179529120483`*^9, 
   3.739017979632032*^9}, {3.7390187538779163`*^9, 3.7390187587335186`*^9}, {
   3.7390193316041737`*^9, 3.7390193323393803`*^9}, {3.7390200536909122`*^9, 
   3.739020062167383*^9}, {3.7390291834744854`*^9, 3.739029201115128*^9}, 
   3.73903244981688*^9, {3.7391029340074177`*^9, 3.739102965202592*^9}, {
   3.739103003551673*^9, 3.7391030379591675`*^9}, {3.7391052406160717`*^9, 
   3.7391053483171167`*^9}, {3.7391152468967276`*^9, 3.739115257215596*^9}, 
   3.7391153075975623`*^9, {3.7391154444710116`*^9, 3.7391154737752285`*^9}, {
   3.7391162075674353`*^9, 3.7391162151432276`*^9}, {3.739119462655589*^9, 
   3.739119510375696*^9}, {3.7391196226443567`*^9, 3.739119651231001*^9}, {
   3.7391196845669007`*^9, 3.739119863012373*^9}, {3.739120418580226*^9, 
   3.73912053825418*^9}, {3.7391205805805616`*^9, 3.7391205896276703`*^9}, {
   3.7391224426320477`*^9, 3.7391224477658863`*^9}, {3.7392782289909334`*^9, 
   3.739278273306394*^9}, {3.7392783213964806`*^9, 3.7392783954254937`*^9}, {
   3.7392789755438538`*^9, 3.7392789789181957`*^9}, 3.7392790378867855`*^9, {
   3.7392793268122826`*^9, 3.7392793324984426`*^9}, {3.7392794584892483`*^9, 
   3.739279463273368*^9}, {3.7392795677539077`*^9, 3.73927957514668*^9}, {
   3.7392796678799734`*^9, 3.7392798113269916`*^9}, {3.739281272244996*^9, 
   3.7392812761036*^9}, {3.73928134768228*^9, 3.7392813537130947`*^9}, {
   3.7392814224612126`*^9, 3.7392814394510164`*^9}, {3.7392814855520687`*^9, 
   3.739281489020138*^9}, 3.7393765125542765`*^9, {3.7393775168048177`*^9, 
   3.7393775239603558`*^9}, 3.7393810293481607`*^9, {3.73944487999679*^9, 
   3.7394448805723705`*^9}, {3.7396992788777075`*^9, 3.739699279262953*^9}, 
   3.739710321420638*^9, {3.740410193738039*^9, 3.740410203526913*^9}, {
   3.7404563359178343`*^9, 3.7404563362526803`*^9}, {3.7404711235194674`*^9, 
   3.740471129402415*^9}, {3.7404725367485895`*^9, 3.740472601103405*^9}, {
   3.7404726311901226`*^9, 3.740472662405629*^9}, {3.740472717932438*^9, 
   3.740472725595009*^9}, 3.7404728145879617`*^9, {3.74047421495709*^9, 
   3.740474249105174*^9}, {3.7404807187936196`*^9, 3.7404807210232363`*^9}, 
   3.7450483863890243`*^9, 3.7450498284525375`*^9, {3.745050017249645*^9, 
   3.7450500213268433`*^9}, {3.74505010204482*^9, 3.7450501245826035`*^9}, 
   3.7450501890449247`*^9, {3.7450505021873274`*^9, 3.745050504045434*^9}, {
   3.7450558217572618`*^9, 3.7450558271965637`*^9}, {3.74505594603831*^9, 
   3.7450559649478807`*^9}, {3.7450561331962776`*^9, 
   3.7450561622121267`*^9}, {3.7450562708215256`*^9, 
   3.7450562831949716`*^9}, {3.7450563753046765`*^9, 
   3.7450563788046746`*^9}, {3.7450566247737827`*^9, 3.74505663310117*^9}, {
   3.745079073638425*^9, 3.745079078808162*^9}, {3.745080203396965*^9, 
   3.7450802055067725`*^9}, {3.7469594989026613`*^9, 3.746959503063558*^9}, {
   3.7469596107955303`*^9, 3.7469596149593983`*^9}, {3.7469596742040167`*^9, 
   3.7469597537363963`*^9}, {3.7469614131268177`*^9, 
   3.7469614682404776`*^9}, {3.746962095793794*^9, 3.7469621072332153`*^9}, {
   3.746963529337985*^9, 3.746963544084278*^9}, 3.7469831609060187`*^9, {
   3.74723200883043*^9, 3.7472320319372272`*^9}, {3.7482504761453476`*^9, 
   3.748250504709164*^9}, {3.7539098173110294`*^9, 3.7539098294206824`*^9}, {
   3.7539098693889594`*^9, 3.753909872261407*^9}, {3.753909929654171*^9, 
   3.753909933143712*^9}, {3.754080115533803*^9, 3.7540801186578627`*^9}, {
   3.754151706288765*^9, 3.7541517855765123`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"651abeb1-bbb5-47ab-9c13-231357ac59b5"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Uncertainty in the mass", "Chapter",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.733643830538099*^9}, {
   3.733643927349227*^9, 3.733643932023472*^9}, {3.7336440646615667`*^9, 
   3.733644087763543*^9}, 3.7337131664425917`*^9, {3.7337157584555683`*^9, 
   3.7337157630921164`*^9}, {3.734343988227104*^9, 3.7343439953148327`*^9}, {
   3.738931115982826*^9, 3.738931120406772*^9}, {3.7390016995369797`*^9, 
   3.739001708248915*^9}},ExpressionUUID->"38750091-d779-4082-8e3a-\
eaa835f7d4e4"],

Cell[TextData[{
 StyleBox["Calculating the uncertainty in the quark mass, ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "ud"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "43057be0-e124-430a-955c-d078e9fa9400"],
 StyleBox[": the total uncertainty is due to the uncertainty in the coupling \
constant, the uncertainty in the gluon condensate, the uncertainty due to the \
range of s0, uncertainty in the hadronic model and the uncertainty in only \
knowing up to ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SuperscriptBox[
     SubscriptBox["\[Alpha]", "s"], "4"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "be610510-6925-4ef7-bc96-81fad1dd0f0c"],
 StyleBox[" in the PQCD expression . The uncertainties are added in \
quadrature.",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.73363306217461*^9, 3.7336330807246556`*^9}, {
  3.7391157004499445`*^9, 3.7391157083934402`*^9}, {3.7391159857372704`*^9, 
  3.739116035378564*^9}, {3.7391161073193655`*^9, 3.7391161305937805`*^9}, {
  3.739116181129353*^9, 3.7391161832376566`*^9}, {3.739119521315893*^9, 
  3.7391196051892214`*^9}, {3.7391206577467537`*^9, 3.7391207645725765`*^9}, {
  3.746961058537766*^9, 3.746961121593196*^9}, {3.7486724869298286`*^9, 
  3.748672490729698*^9}},ExpressionUUID->"2b73d0bb-9312-4426-8fcb-\
563c7d9e2066"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MassErrorFESR", "[", 
     RowBox[{
     "s0_", ",", "modD_", ",", "kernel_", ",", "MassFESR_", ",", 
      "correlator_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "quarkmass", ",", "\[CapitalDelta]as", ",", "\[CapitalDelta]s00", ",", 
        "\[CapitalDelta]s0", ",", "\[CapitalDelta]HAD", ",", 
        "\[CapitalDelta]GG", ",", "\[CapitalDelta]tot", ",", 
        "\[CapitalDelta]6LOOP", ",", " ", "massanderrors"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "mass", " ", "at", " ", "2", "GeV", " ", "with", " ", "standard", " ", 
        "input"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"quarkmass", "=", 
        RowBox[{
         RowBox[{"MassFESR", "[", 
          RowBox[{
          "s0", ",", "aint0", ",", "sint0", ",", "modD", ",", "kernel", ",", 
           "GluonCon", ",", "1", ",", "correlator"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "uncertainty", " ", "in", " ", "the", " ", "coupling", " ", 
         "constant"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\[CapitalDelta]as", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"MassFESR", "[", 
           RowBox[{"s0", ",", 
            RowBox[{"aint0", "+", "uncert0"}], ",", "sint0", ",", "modD", ",",
             "kernel", ",", "GluonCon", ",", "1", ",", "correlator"}], "]"}], 
          "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", "quarkmass"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "uncertainty", " ", "in", " ", "the", " ", "gluon", " ", 
         "condensate"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\[CapitalDelta]GG", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"MassFESR", "[", 
           RowBox[{
           "s0", ",", "aint0", ",", "sint0", ",", "modD", ",", "kernel", ",", 
            RowBox[{"GluonCon", "+", "uncertGluonCon"}], ",", "1", ",", 
            "correlator"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", "quarkmass"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "uncertainty", " ", "due", " ", "to", " ", "the", " ", "range", " ", 
          "of", " ", "s0"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"vary", " ", 
           SubscriptBox["s", "0"], " ", "by"}], " ", "\[PlusMinus]", 
          RowBox[{"0.5", " ", 
           SuperscriptBox["GeV", "2"], " ", "in", " ", "the", " ", "window", 
           " ", "of", " ", "stability"}]}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\[CapitalDelta]s00", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"MassFESR", "[", 
            RowBox[{
            "i", ",", "aint0", ",", "sint0", ",", "modD", ",", "kernel", ",", 
             "GluonCon", ",", "1", ",", "correlator"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"s0", "-", "0.5"}], ",", 
            RowBox[{"s0", "+", "0.5"}], ",", "0.1"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"\[CapitalDelta]s0", "=", 
        RowBox[{"Abs", "[", 
         RowBox[{
          FractionBox["1", "2"], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Max", "[", "\[CapitalDelta]s00", "]"}], "-", 
            RowBox[{"Min", "[", "\[CapitalDelta]s00", "]"}]}], ")"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{
         "uncertainty", " ", "in", " ", "the", " ", "hadronic", " ", "model", 
          " ", "obtained", " ", "by", " ", "varying", " ", "the", " ", 
          "hadronic", " ", 
          RowBox[{"parameters", ":", " ", 
           RowBox[{"width", " ", "of", " ", "first", " ", "resonance", " ", 
            RowBox[{"(", 
             RowBox[{"260", " ", "+", 
              RowBox[{
               RowBox[{"-", " ", "36"}], " ", "MeV"}]}], ")"}]}]}]}], ",", 
         " ", 
         RowBox[{"width", " ", "of", " ", "second", " ", "resonance", " ", 
          RowBox[{"(", 
           RowBox[{"208", " ", "+", 
            RowBox[{
             RowBox[{"-", " ", "12"}], " ", "MeV"}]}], ")"}], " ", "and", " ",
           "the", " ", "parameter", " ", "\[Lambda]", " ", 
          RowBox[{"(", 
           RowBox[{"0.1", "-", "0.2"}], ")"}], " ", "within", " ", "the", " ",
           "acceptable", " ", "ranges"}]}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\[CapitalDelta]HAD", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"MassFESR", "[", 
           RowBox[{"s0", ",", "aint0", ",", "sint0", ",", 
            RowBox[{"modelBPdR", "[", 
             RowBox[{"s", ",", "1", ",", "224", ",", "196", ",", "0.2"}], 
             "]"}], ",", "kernel", ",", "GluonCon", ",", "1", ",", 
            "correlator"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{"MassFESR", "[", 
           RowBox[{"s0", ",", "aint0", ",", "sint0", ",", 
            RowBox[{"modelBPdR", "[", 
             RowBox[{"s", ",", "1", ",", "296", ",", "220", ",", "0.1"}], 
             "]"}], ",", "kernel", ",", "GluonCon", ",", "1", ",", 
            "correlator"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "uncertainty", " ", "in", " ", "knowing", " ", "the", " ", "6", "th", 
         " ", "loop", " ", "of", " ", "the", " ", "PQCD", " ", "term"}], 
        "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\[CapitalDelta]6LOOP", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"MassFESR", "[", 
           RowBox[{
           "s0", ",", "aint0", ",", "sint0", ",", "modD", ",", "kernel", ",", 
            "GluonCon", ",", "2", ",", "correlator"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", "quarkmass"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "the", " ", "total", " ", "uncertainty", " ", "addeed", " ", "in", 
         " ", "quadrature"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"\[CapitalDelta]tot", "=", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox["\[CapitalDelta]as", "2"], "+", 
          SuperscriptBox["\[CapitalDelta]HAD", "2"], "+", 
          SuperscriptBox["\[CapitalDelta]s0", "2"], "+", 
          SuperscriptBox["\[CapitalDelta]GG", "2"], "+", 
          SuperscriptBox["\[CapitalDelta]6LOOP", "2"]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"massanderrors", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"quarkmass", ",", "\"\<Mass MeV\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
           "\[CapitalDelta]as", ",", "\"\<\[CapitalDelta]\[Alpha]\>\""}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]GG", ",", "\"\<\[CapitalDelta]GG\>\""}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]s0", ",", "\"\<\[CapitalDelta]s0\>\""}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Min", "[", "\[CapitalDelta]s00", "]"}], ",", 
            RowBox[{"Max", "[", "\[CapitalDelta]s00", "]"}], ",", 
            "\"\<Min s0 and Max s0\>\""}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]HAD", ",", "\"\<Model Error\>\""}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
           "\[CapitalDelta]6LOOP", ",", "\"\<Unknown 6-loop PQCD term\>\""}], 
           "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]tot", ",", "\"\<Total\>\""}], "}"}]}], 
         "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "massanderrors", "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, 3.73371834358243*^9, 
   3.7337190457055845`*^9, {3.7337237462944083`*^9, 3.7337237554003606`*^9}, {
   3.7337238186056447`*^9, 3.733724122041484*^9}, {3.7337266278116426`*^9, 
   3.7337266590002966`*^9}, {3.733735401193363*^9, 3.7337354287487297`*^9}, 
   3.733744133177769*^9, 3.7338163745830097`*^9, {3.7338165690988936`*^9, 
   3.733816569771434*^9}, {3.73381736370984*^9, 3.7338173687406588`*^9}, 
   3.733817835880133*^9, {3.733817869130354*^9, 3.733817884271112*^9}, 
   3.733818081505785*^9, {3.733818413412631*^9, 3.733818414022067*^9}, {
   3.7338208828428373`*^9, 3.733820899964304*^9}, {3.7338237307185087`*^9, 
   3.7338237368911734`*^9}, {3.733830170489056*^9, 3.7338301724736433`*^9}, 
   3.73383020590052*^9, 3.733830295720193*^9, {3.733830947019372*^9, 
   3.733830947175639*^9}, {3.733830980699783*^9, 3.7338309810748196`*^9}, {
   3.7338311572706885`*^9, 3.7338311578644996`*^9}, {3.733831277856701*^9, 
   3.7338312782868247`*^9}, {3.733831375504326*^9, 3.73383137615904*^9}, {
   3.7338314733444557`*^9, 3.733831476239125*^9}, {3.7338491428570223`*^9, 
   3.733849143107048*^9}, 3.733849187123852*^9, {3.7338492300543833`*^9, 
   3.7338492306325693`*^9}, 3.7338492659330206`*^9, {3.733849298152338*^9, 
   3.733849312010391*^9}, {3.733851009700674*^9, 3.7338510146634903`*^9}, {
   3.734321959359057*^9, 3.7343219920893574`*^9}, {3.734322051741829*^9, 
   3.734322052116729*^9}, {3.7343221426495028`*^9, 3.734322174308589*^9}, {
   3.7343226639374714`*^9, 3.734322677958146*^9}, {3.7343333961660547`*^9, 
   3.734333417993635*^9}, {3.734596502441358*^9, 3.734596505121315*^9}, {
   3.7345965760740595`*^9, 3.734596576285708*^9}, {3.734762016340822*^9, 
   3.7347620194742246`*^9}, {3.734762657697879*^9, 3.734762659976843*^9}, {
   3.734805904947028*^9, 3.7348059093770833`*^9}, {3.734940359639243*^9, 
   3.734940359873774*^9}, 3.7349405143835883`*^9, 3.735289747269994*^9, 
   3.7359670349922996`*^9, {3.7359710992259445`*^9, 3.735971101102646*^9}, {
   3.7359715175884757`*^9, 3.7359715192599597`*^9}, {3.735971711730521*^9, 
   3.7359717139528713`*^9}, {3.735971749791316*^9, 3.7359717640334635`*^9}, {
   3.7359719508295546`*^9, 3.7359719510793858`*^9}, {3.7359729069045186`*^9, 
   3.7359729072793612`*^9}, {3.736489952521779*^9, 3.736489953703003*^9}, {
   3.7364931891535435`*^9, 3.736493190472045*^9}, 3.736493321006853*^9, 
   3.7364934638011785`*^9, {3.736597319856938*^9, 3.7365973201421776`*^9}, {
   3.736597368151834*^9, 3.736597368622549*^9}, {3.7366000609916997`*^9, 
   3.7366000630222735`*^9}, {3.736602771772634*^9, 3.7366027719288483`*^9}, {
   3.73661258214398*^9, 3.736612583065634*^9}, 3.7366553686590624`*^9, {
   3.7369485992116585`*^9, 3.7369486133992386`*^9}, {3.7369487050083227`*^9, 
   3.7369487107672567`*^9}, 3.7369489446965885`*^9, {3.736949088155495*^9, 
   3.736949088436681*^9}, {3.7369491327372713`*^9, 3.7369491897352037`*^9}, 
   3.736951697189433*^9, {3.7369519552435923`*^9, 3.736951955493509*^9}, 
   3.736951986783986*^9, 3.7369520510806756`*^9, {3.736952088768955*^9, 
   3.7369520894250507`*^9}, {3.7369523461962748`*^9, 
   3.7369523477271633`*^9}, {3.736952418583686*^9, 3.736952420426999*^9}, {
   3.736952804017844*^9, 3.7369528062362056`*^9}, {3.736954989152195*^9, 
   3.736955012988751*^9}, 3.736955056590875*^9, 3.7369551935324574`*^9, {
   3.736955235920672*^9, 3.736955249367547*^9}, {3.736955293915295*^9, 
   3.736955316699258*^9}, 3.7369553484493585`*^9, 3.736955388060014*^9, 
   3.736955465175286*^9, 3.7369555310762863`*^9, {3.7369558232227263`*^9, 
   3.7369558766238317`*^9}, 3.736955909679897*^9, 3.7369559448411875`*^9, {
   3.736956136076995*^9, 3.736956137592404*^9}, {3.736956182663681*^9, 
   3.736956188593454*^9}, 3.736956233953644*^9, 3.7369563146046667`*^9, 
   3.7369563558850946`*^9, 3.736956401115822*^9, {3.7369565382399435`*^9, 
   3.736956569784792*^9}, 3.736956621374126*^9, {3.7369566783404818`*^9, 
   3.736956698625639*^9}, 3.7369567371993904`*^9, {3.7369569389398084`*^9, 
   3.7369569529227276`*^9}, {3.736957279883197*^9, 3.736957299466347*^9}, 
   3.7369576431950703`*^9, {3.736958276963151*^9, 3.7369582834636917`*^9}, {
   3.736958362311153*^9, 3.7369583659092426`*^9}, {3.73695840884095*^9, 
   3.7369584101320066`*^9}, {3.7369585110162115`*^9, 
   3.7369585361603537`*^9}, {3.736958599969063*^9, 3.7369586049875793`*^9}, {
   3.7369592645168724`*^9, 3.736959271085307*^9}, {3.736960359915576*^9, 
   3.736960391247775*^9}, {3.7369606646554923`*^9, 3.7369606750684495`*^9}, {
   3.7369607388992786`*^9, 3.736960748761035*^9}, {3.736961207282829*^9, 
   3.736961233264679*^9}, {3.736961525598456*^9, 3.736961531385771*^9}, {
   3.736961648433642*^9, 3.736961649390664*^9}, {3.736962548271106*^9, 
   3.736962556786872*^9}, {3.737096515454071*^9, 3.7370965215982723`*^9}, {
   3.737096554549326*^9, 3.737096556525403*^9}, {3.737096624479485*^9, 
   3.7370966965665035`*^9}, {3.737097288102276*^9, 3.7370973092146397`*^9}, {
   3.7370973696377125`*^9, 3.7370973899262586`*^9}, {3.73709742103794*^9, 
   3.7370974250447216`*^9}, {3.737097475694353*^9, 3.73709747833305*^9}, {
   3.7370976849184685`*^9, 3.737097701084516*^9}, 3.7370978276789384`*^9, 
   3.737108008469894*^9, 3.7371082700436134`*^9, {3.7372596759330435`*^9, 
   3.737259677842368*^9}, 3.737259906770586*^9, 3.7372609295770073`*^9, 
   3.737260963772833*^9, 3.7372610159461246`*^9, 3.7372610493986807`*^9, 
   3.7372613292818823`*^9, 3.737261381898656*^9, {3.7372617898120775`*^9, 
   3.737261799809543*^9}, {3.737269656639979*^9, 3.7372696584859843`*^9}, {
   3.737269836229588*^9, 3.7372698381198874`*^9}, {3.737271748161213*^9, 
   3.7372717503329554`*^9}, {3.737272894284958*^9, 3.737272894565014*^9}, 
   3.737278310725024*^9, 3.7373479822140703`*^9, {3.7373487459079514`*^9, 
   3.737348747301774*^9}, 3.7373489942679925`*^9, {3.7377863119434023`*^9, 
   3.737786312396407*^9}, 3.7377867882167788`*^9, {3.7377868270648813`*^9, 
   3.737786827799192*^9}, {3.7377880873285546`*^9, 3.7377880877476273`*^9}, 
   3.7377888220023007`*^9, {3.737791015019656*^9, 3.737791029036434*^9}, 
   3.737791257936387*^9, {3.7377913612563295`*^9, 3.737791447186738*^9}, 
   3.7377996702390537`*^9, {3.73780027050928*^9, 3.737800274229477*^9}, {
   3.7378022397202387`*^9, 3.737802250130231*^9}, {3.738734590627864*^9, 
   3.7387346151708164`*^9}, {3.7387475301137104`*^9, 
   3.7387475345843115`*^9}, {3.738747594664954*^9, 3.7387476046683226`*^9}, {
   3.738930157148075*^9, 3.7389301590447793`*^9}, {3.7389309733604975`*^9, 
   3.738930975137925*^9}, {3.7389311481763287`*^9, 3.738931241928793*^9}, {
   3.738931576922812*^9, 3.738931664744441*^9}, 3.738931717207814*^9, {
   3.7389317714565487`*^9, 3.738931837206933*^9}, {3.7389318775264344`*^9, 
   3.7389319658059816`*^9}, {3.738932006952056*^9, 3.7389322098228674`*^9}, {
   3.7389322444104476`*^9, 3.7389322913116703`*^9}, {3.7389325675029087`*^9, 
   3.738932573902489*^9}, {3.738932660654075*^9, 3.738932800096405*^9}, {
   3.738932831109621*^9, 3.7389328416937265`*^9}, {3.738932901096079*^9, 
   3.7389329041112623`*^9}, {3.738932954399523*^9, 3.7389330659399643`*^9}, {
   3.7389331031561937`*^9, 3.7389333306930947`*^9}, {3.738933403421667*^9, 
   3.7389334148635535`*^9}, {3.738933458326048*^9, 3.7389335270759554`*^9}, {
   3.738933632372065*^9, 3.7389336326522326`*^9}, {3.7389336789877396`*^9, 
   3.7389337971164923`*^9}, {3.7389338287419014`*^9, 
   3.7389339547409143`*^9}, {3.7389339962190266`*^9, 
   3.7389340185062017`*^9}, {3.7389479737654533`*^9, 3.738947993644408*^9}, {
   3.738951163279975*^9, 3.738951164080035*^9}, {3.7389520908281584`*^9, 
   3.738952114687634*^9}, {3.73895266315129*^9, 3.738952714026121*^9}, {
   3.738952809097226*^9, 3.7389528492303305`*^9}, {3.73895289792445*^9, 
   3.738952926059324*^9}, {3.738952972138657*^9, 3.73895297259443*^9}, {
   3.7389530461016607`*^9, 3.7389530468595448`*^9}, {3.738994279049389*^9, 
   3.7389943978220673`*^9}, {3.738994432631507*^9, 3.738994448421585*^9}, {
   3.738994487917574*^9, 3.738994488285354*^9}, {3.738994551838995*^9, 
   3.738994581671075*^9}, {3.7389946472291985`*^9, 3.7389946897984805`*^9}, {
   3.7389948288849163`*^9, 3.738994842779997*^9}, {3.7389949129146523`*^9, 
   3.738994916321621*^9}, {3.7389949846555986`*^9, 3.7389949858576565`*^9}, {
   3.738995075851056*^9, 3.7389951346760483`*^9}, {3.738995243067129*^9, 
   3.738995270824936*^9}, {3.738995304489414*^9, 3.7389953534909344`*^9}, {
   3.738995429110347*^9, 3.7389954323531113`*^9}, {3.7389957298218155`*^9, 
   3.738995770289209*^9}, {3.7390009168882113`*^9, 3.7390009500701275`*^9}, {
   3.739001628327938*^9, 3.7390017742253466`*^9}, {3.7390020902172804`*^9, 
   3.7390020944891253`*^9}, {3.7390021292891626`*^9, 
   3.7390021819404593`*^9}, {3.739002487993916*^9, 3.7390024909773827`*^9}, {
   3.739002639512375*^9, 3.7390026827366333`*^9}, {3.7390034588011637`*^9, 
   3.7390035675898595`*^9}, {3.7390037700948*^9, 3.7390037876937437`*^9}, {
   3.7390065793460054`*^9, 3.739006616387915*^9}, {3.739007106168908*^9, 
   3.739007110670495*^9}, {3.739007290637597*^9, 3.7390072932550974`*^9}, {
   3.7390077149193707`*^9, 3.739007762733254*^9}, {3.739007797069254*^9, 
   3.7390078861172113`*^9}, {3.739007967677168*^9, 3.739007992989627*^9}, {
   3.7390081685678854`*^9, 3.739008169581707*^9}, {3.7390085163478885`*^9, 
   3.7390085444926205`*^9}, {3.7390114798392363`*^9, 3.739011563205418*^9}, 
   3.7390128344602137`*^9, 3.7390129033631616`*^9, 3.7390129485309715`*^9, {
   3.7390171648693056`*^9, 3.7390171672555275`*^9}, {3.7390172609576893`*^9, 
   3.739017262231738*^9}, {3.73901799076058*^9, 3.7390179936860247`*^9}, {
   3.739018044541625*^9, 3.7390180573735285`*^9}, 3.7390187652302713`*^9, {
   3.739029089322372*^9, 3.7390291450699787`*^9}, {3.7390304527671456`*^9, 
   3.7390304819431*^9}, {3.7390305516157503`*^9, 3.7390305543733435`*^9}, {
   3.7390306590383563`*^9, 3.7390306866235633`*^9}, {3.739120625410686*^9, 
   3.739120661332199*^9}, {3.7391208477705536`*^9, 3.7391208604850025`*^9}, 
   3.7391243031695557`*^9, {3.7403856516487274`*^9, 3.7403856530740757`*^9}, {
   3.745033529966734*^9, 3.7450335347171535`*^9}, {3.745033602029931*^9, 
   3.7450336534825163`*^9}, {3.745033685544902*^9, 3.745033686170524*^9}, {
   3.745033721013179*^9, 3.745033722373663*^9}, {3.745033786749254*^9, 
   3.7450338953174286`*^9}, 3.745035093229927*^9, {3.745824841176173*^9, 
   3.7458248529660416`*^9}, {3.745825139728332*^9, 3.7458251588459625`*^9}, {
   3.745825261126102*^9, 3.745825307556097*^9}, 3.746690121604288*^9, {
   3.746953880838211*^9, 3.746953883544873*^9}, {3.7469597811860414`*^9, 
   3.7469598045316286`*^9}, {3.7469616312377253`*^9, 
   3.7469616368217998`*^9}, {3.746961700204353*^9, 3.7469617948144245`*^9}, {
   3.7469618509942617`*^9, 3.7469618537289267`*^9}, {3.746962046971316*^9, 
   3.746962048689724*^9}, {3.746962196762869*^9, 3.7469621972326136`*^9}, {
   3.746977525203628*^9, 3.746977532707597*^9}, {3.7472320387458897`*^9, 
   3.747232072775877*^9}, {3.748250564224005*^9, 3.748250622209632*^9}, {
   3.7486219393788514`*^9, 3.7486219601815705`*^9}, 3.748623123664631*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"575f1eaa-ee15-457d-bc20-9e92cb0344ef"],

Cell[TextData[{
 StyleBox["Calculating the uncertainty in the up- and down- individual quark \
masses. The uncertainties in ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "u"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "ac3de4ae-4148-4ff0-be50-ef2a47df49c1"],
 StyleBox[" and ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "d"], " "}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "233fde09-dfe6-4fcd-b393-ee763095c465"],
 StyleBox["are due to the uncertainty in ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["m", "ud"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "c6983fe8-a3b3-431c-a69f-7c8a90bce4ee"],
 StyleBox[" (determined by the FESR) and the uncertainty in the ratio ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   FractionBox[
    SubscriptBox["m", "u"], 
    SubscriptBox["m", "d"]], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "97885cd6-c331-4614-8a86-9b83522bdf9b"],
 StyleBox["(given by the PDG). Calculated using standard error propagation \
formula. Note : The input variable j can take on the values : j = 2,3. If j = \
2, (FOPT/CIPT)massFESR[] outputs the uncertainty in ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["m", "d"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "e05d22bb-b2d1-4cae-a441-e72ea3f0f27e"],
 StyleBox["(s), if j = 3, (FOPT/CIPT)massFESR[] outputs ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["m", "u"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "bd899d02-5c19-4235-bd5c-9ae737be05b5"],
 StyleBox["(s).",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.73363306217461*^9, 3.7336330807246556`*^9}, {
  3.7391157004499445`*^9, 3.7391157083934402`*^9}, {3.7391159857372704`*^9, 
  3.739116035378564*^9}, {3.7391161073193655`*^9, 3.7391161305937805`*^9}, {
  3.739116181129353*^9, 3.7391161832376566`*^9}, {3.739119521315893*^9, 
  3.7391196051892214`*^9}, {3.7391206577467537`*^9, 3.7391207645725765`*^9}, {
  3.746961058537766*^9, 3.746961121593196*^9}, {3.748622323610847*^9, 
  3.74862235456602*^9}, {3.748623134086203*^9, 3.7486231803238077`*^9}, {
  3.7486232453675203`*^9, 3.748623346811859*^9}, {3.7486239570423293`*^9, 
  3.7486240033964367`*^9}, {3.7486240578875732`*^9, 
  3.7486240788085227`*^9}},ExpressionUUID->"ff035eed-87bb-4255-bab4-\
68727a03767d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MassErrorFESRIndv", "[", 
    RowBox[{
    "s0_", ",", "modD_", ",", "kernel_", ",", "MassFESR_", ",", "correlator_",
      ",", "j_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "quarkmass", ",", "\[CapitalDelta]tot", " ", ",", "mud", ",", 
       "\[CapitalDelta]mud", ",", "md", ",", "\[CapitalDelta]md", ",", "mu", 
       ",", "\[CapitalDelta]mu", ",", " ", "massanderrors"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"quarkmass", "=", 
       RowBox[{"MassFESR", "[", 
        RowBox[{
        "s0", ",", "aint0", ",", "sint0", ",", "modD", ",", "kernel", ",", 
         "GluonCon", ",", "1", ",", "correlator"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Light", " ", "quark", " ", "mass", " ", 
        RowBox[{"(", 
         SubscriptBox["m", "ud"], ")"}], " ", "and", " ", "uncertainty", " ", 
        "at", " ", "2", "GeV", " ", "with", " ", "standard", " ", "input"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"mud", "=", 
       RowBox[{"quarkmass", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"\[CapitalDelta]mud", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"MassErrorFESR", "[", 
          RowBox[{
          "s0", ",", "modD", ",", "kernel", ",", "MassFESR", ",", 
           "correlator"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"The", " ", "value", " ", "of", " ", "the", " ", "down"}], 
        "-", " ", 
        RowBox[{"or", " ", "up"}], "-", " ", 
        RowBox[{"quark", " ", "mass", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"j", "=", "2"}], ",", " ", 
           RowBox[{
            RowBox[{"or", " ", "j"}], "=", 
            RowBox[{"3", " ", "respectively"}]}]}], ")"}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"md", "=", 
       RowBox[{"quarkmass", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mu", "=", 
       RowBox[{"quarkmass", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{"Uncertainty", " ", "in", " ", 
        SubscriptBox["m", "u"], " ", "or", " ", 
        SubscriptBox["m", "d"]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        SubscriptBox["m", "d"], " ", "=", " ", 
        FractionBox[
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox[
             SubscriptBox["m", "u"], "d"], " ", "+", 
            RowBox[{"-", " ", 
             SubscriptBox["\[CapitalDelta]m", "ud"]}]}], ")"}]}], 
         RowBox[{"1", "+", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             SubscriptBox["m", "u"], 
             SubscriptBox["m", "d"]], " ", "+", 
            RowBox[{
             RowBox[{"-", " ", "\[CapitalDelta]"}], 
             FractionBox[
              SubscriptBox["m", "u"], 
              SubscriptBox["m", "d"]]}]}], ")"}]}]]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"\[CapitalDelta]md", "=", 
       RowBox[{
        FractionBox[
         RowBox[{"2", "*", "mud"}], 
         RowBox[{"1", "+", "ratiomumd"}]], "*", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox[
             RowBox[{"2", "*", "\[CapitalDelta]mud"}], 
             RowBox[{"2", "*", "mud"}]], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["uncertratio", 
             RowBox[{"1", "+", "ratiomumd"}]], ")"}], "2"]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Note", ":", " ", 
         RowBox[{"when", " ", "calculating", " ", 
          SubscriptBox["m", "u"], " ", "or", " ", 
          SubscriptBox["m", "d"]}]}], ",", " ", 
        RowBox[{
         RowBox[{
         "the", " ", "factor", " ", "of", " ", "2", " ", "is", " ", "present",
           " ", "due", " ", "to", " ", "the", " ", "definition", " ", 
          SubscriptBox["m", "ud"]}], "=", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["m", "u"], "+", 
              SubscriptBox["m", "d"]}], ")"}], "2"], ".", " ", "When"}], " ", 
          "multiplying", " ", "the", " ", "quark", " ", "masses", " ", "by", 
          " ", "a", " ", "constant", " ", "we", " ", "mutliply", " ", "the", 
          " ", "absolute", " ", "uncertainty", " ", "by", " ", "the", " ", 
          "same", " ", "constant"}]}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        SubscriptBox["m", "u"], " ", "=", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SubscriptBox["m", "u"], 
            SubscriptBox["m", "d"]], " ", "+", 
           RowBox[{
            RowBox[{"-", " ", "\[CapitalDelta]"}], 
            FractionBox[
             SubscriptBox["m", "u"], 
             SubscriptBox["m", "d"]]}]}], ")"}], "*", 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["m", "d"], " ", "+", 
           RowBox[{"-", " ", 
            SubscriptBox["\[CapitalDelta]m", "d"]}]}], ")"}]}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"\[CapitalDelta]mu", "=", 
       RowBox[{"md", "*", "ratiomumd", "*", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["\[CapitalDelta]md", "md"], ")"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            FractionBox["uncertratio", "ratiomumd"], ")"}], "2"]}], "]"}]}]}],
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"j", "==", "2"}], ",", 
        RowBox[{
         RowBox[{"\[CapitalDelta]tot", "=", "\[CapitalDelta]md"}], ";", 
         RowBox[{"quarkmass", "=", "md"}]}], ",", 
        RowBox[{
         RowBox[{"\[CapitalDelta]tot", " ", "=", " ", "\[CapitalDelta]mu"}], 
         ";", 
         RowBox[{"quarkmass", "=", "mu"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"massanderrors", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"quarkmass", ",", "\"\<Mass MeV\>\""}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[CapitalDelta]tot", ",", "\"\<Total\>\""}], "}"}]}], 
        "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "massanderrors", "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, 3.73371834358243*^9, 
   3.7337190457055845`*^9, {3.7337237462944083`*^9, 3.7337237554003606`*^9}, {
   3.7337238186056447`*^9, 3.733724122041484*^9}, {3.7337266278116426`*^9, 
   3.7337266590002966`*^9}, {3.733735401193363*^9, 3.7337354287487297`*^9}, 
   3.733744133177769*^9, 3.7338163745830097`*^9, {3.7338165690988936`*^9, 
   3.733816569771434*^9}, {3.73381736370984*^9, 3.7338173687406588`*^9}, 
   3.733817835880133*^9, {3.733817869130354*^9, 3.733817884271112*^9}, 
   3.733818081505785*^9, {3.733818413412631*^9, 3.733818414022067*^9}, {
   3.7338208828428373`*^9, 3.733820899964304*^9}, {3.7338237307185087`*^9, 
   3.7338237368911734`*^9}, {3.733830170489056*^9, 3.7338301724736433`*^9}, 
   3.73383020590052*^9, 3.733830295720193*^9, {3.733830947019372*^9, 
   3.733830947175639*^9}, {3.733830980699783*^9, 3.7338309810748196`*^9}, {
   3.7338311572706885`*^9, 3.7338311578644996`*^9}, {3.733831277856701*^9, 
   3.7338312782868247`*^9}, {3.733831375504326*^9, 3.73383137615904*^9}, {
   3.7338314733444557`*^9, 3.733831476239125*^9}, {3.7338491428570223`*^9, 
   3.733849143107048*^9}, 3.733849187123852*^9, {3.7338492300543833`*^9, 
   3.7338492306325693`*^9}, 3.7338492659330206`*^9, {3.733849298152338*^9, 
   3.733849312010391*^9}, {3.733851009700674*^9, 3.7338510146634903`*^9}, {
   3.734321959359057*^9, 3.7343219920893574`*^9}, {3.734322051741829*^9, 
   3.734322052116729*^9}, {3.7343221426495028`*^9, 3.734322174308589*^9}, {
   3.7343226639374714`*^9, 3.734322677958146*^9}, {3.7343333961660547`*^9, 
   3.734333417993635*^9}, {3.734596502441358*^9, 3.734596505121315*^9}, {
   3.7345965760740595`*^9, 3.734596576285708*^9}, {3.734762016340822*^9, 
   3.7347620194742246`*^9}, {3.734762657697879*^9, 3.734762659976843*^9}, {
   3.734805904947028*^9, 3.7348059093770833`*^9}, {3.734940359639243*^9, 
   3.734940359873774*^9}, 3.7349405143835883`*^9, 3.735289747269994*^9, 
   3.7359670349922996`*^9, {3.7359710992259445`*^9, 3.735971101102646*^9}, {
   3.7359715175884757`*^9, 3.7359715192599597`*^9}, {3.735971711730521*^9, 
   3.7359717139528713`*^9}, {3.735971749791316*^9, 3.7359717640334635`*^9}, {
   3.7359719508295546`*^9, 3.7359719510793858`*^9}, {3.7359729069045186`*^9, 
   3.7359729072793612`*^9}, {3.736489952521779*^9, 3.736489953703003*^9}, {
   3.7364931891535435`*^9, 3.736493190472045*^9}, 3.736493321006853*^9, 
   3.7364934638011785`*^9, {3.736597319856938*^9, 3.7365973201421776`*^9}, {
   3.736597368151834*^9, 3.736597368622549*^9}, {3.7366000609916997`*^9, 
   3.7366000630222735`*^9}, {3.736602771772634*^9, 3.7366027719288483`*^9}, {
   3.73661258214398*^9, 3.736612583065634*^9}, 3.7366553686590624`*^9, {
   3.7369485992116585`*^9, 3.7369486133992386`*^9}, {3.7369487050083227`*^9, 
   3.7369487107672567`*^9}, 3.7369489446965885`*^9, {3.736949088155495*^9, 
   3.736949088436681*^9}, {3.7369491327372713`*^9, 3.7369491897352037`*^9}, 
   3.736951697189433*^9, {3.7369519552435923`*^9, 3.736951955493509*^9}, 
   3.736951986783986*^9, 3.7369520510806756`*^9, {3.736952088768955*^9, 
   3.7369520894250507`*^9}, {3.7369523461962748`*^9, 
   3.7369523477271633`*^9}, {3.736952418583686*^9, 3.736952420426999*^9}, {
   3.736952804017844*^9, 3.7369528062362056`*^9}, {3.736954989152195*^9, 
   3.736955012988751*^9}, 3.736955056590875*^9, 3.7369551935324574`*^9, {
   3.736955235920672*^9, 3.736955249367547*^9}, {3.736955293915295*^9, 
   3.736955316699258*^9}, 3.7369553484493585`*^9, 3.736955388060014*^9, 
   3.736955465175286*^9, 3.7369555310762863`*^9, {3.7369558232227263`*^9, 
   3.7369558766238317`*^9}, 3.736955909679897*^9, 3.7369559448411875`*^9, {
   3.736956136076995*^9, 3.736956137592404*^9}, {3.736956182663681*^9, 
   3.736956188593454*^9}, 3.736956233953644*^9, 3.7369563146046667`*^9, 
   3.7369563558850946`*^9, 3.736956401115822*^9, {3.7369565382399435`*^9, 
   3.736956569784792*^9}, 3.736956621374126*^9, {3.7369566783404818`*^9, 
   3.736956698625639*^9}, 3.7369567371993904`*^9, {3.7369569389398084`*^9, 
   3.7369569529227276`*^9}, {3.736957279883197*^9, 3.736957299466347*^9}, 
   3.7369576431950703`*^9, {3.736958276963151*^9, 3.7369582834636917`*^9}, {
   3.736958362311153*^9, 3.7369583659092426`*^9}, {3.73695840884095*^9, 
   3.7369584101320066`*^9}, {3.7369585110162115`*^9, 
   3.7369585361603537`*^9}, {3.736958599969063*^9, 3.7369586049875793`*^9}, {
   3.7369592645168724`*^9, 3.736959271085307*^9}, {3.736960359915576*^9, 
   3.736960391247775*^9}, {3.7369606646554923`*^9, 3.7369606750684495`*^9}, {
   3.7369607388992786`*^9, 3.736960748761035*^9}, {3.736961207282829*^9, 
   3.736961233264679*^9}, {3.736961525598456*^9, 3.736961531385771*^9}, {
   3.736961648433642*^9, 3.736961649390664*^9}, {3.736962548271106*^9, 
   3.736962556786872*^9}, {3.737096515454071*^9, 3.7370965215982723`*^9}, {
   3.737096554549326*^9, 3.737096556525403*^9}, {3.737096624479485*^9, 
   3.7370966965665035`*^9}, {3.737097288102276*^9, 3.7370973092146397`*^9}, {
   3.7370973696377125`*^9, 3.7370973899262586`*^9}, {3.73709742103794*^9, 
   3.7370974250447216`*^9}, {3.737097475694353*^9, 3.73709747833305*^9}, {
   3.7370976849184685`*^9, 3.737097701084516*^9}, 3.7370978276789384`*^9, 
   3.737108008469894*^9, 3.7371082700436134`*^9, {3.7372596759330435`*^9, 
   3.737259677842368*^9}, 3.737259906770586*^9, 3.7372609295770073`*^9, 
   3.737260963772833*^9, 3.7372610159461246`*^9, 3.7372610493986807`*^9, 
   3.7372613292818823`*^9, 3.737261381898656*^9, {3.7372617898120775`*^9, 
   3.737261799809543*^9}, {3.737269656639979*^9, 3.7372696584859843`*^9}, {
   3.737269836229588*^9, 3.7372698381198874`*^9}, {3.737271748161213*^9, 
   3.7372717503329554`*^9}, {3.737272894284958*^9, 3.737272894565014*^9}, 
   3.737278310725024*^9, 3.7373479822140703`*^9, {3.7373487459079514`*^9, 
   3.737348747301774*^9}, 3.7373489942679925`*^9, {3.7377863119434023`*^9, 
   3.737786312396407*^9}, 3.7377867882167788`*^9, {3.7377868270648813`*^9, 
   3.737786827799192*^9}, {3.7377880873285546`*^9, 3.7377880877476273`*^9}, 
   3.7377888220023007`*^9, {3.737791015019656*^9, 3.737791029036434*^9}, 
   3.737791257936387*^9, {3.7377913612563295`*^9, 3.737791447186738*^9}, 
   3.7377996702390537`*^9, {3.73780027050928*^9, 3.737800274229477*^9}, {
   3.7378022397202387`*^9, 3.737802250130231*^9}, {3.738734590627864*^9, 
   3.7387346151708164`*^9}, {3.7387475301137104`*^9, 
   3.7387475345843115`*^9}, {3.738747594664954*^9, 3.7387476046683226`*^9}, {
   3.738930157148075*^9, 3.7389301590447793`*^9}, {3.7389309733604975`*^9, 
   3.738930975137925*^9}, {3.7389311481763287`*^9, 3.738931241928793*^9}, {
   3.738931576922812*^9, 3.738931664744441*^9}, 3.738931717207814*^9, {
   3.7389317714565487`*^9, 3.738931837206933*^9}, {3.7389318775264344`*^9, 
   3.7389319658059816`*^9}, {3.738932006952056*^9, 3.7389322098228674`*^9}, {
   3.7389322444104476`*^9, 3.7389322913116703`*^9}, {3.7389325675029087`*^9, 
   3.738932573902489*^9}, {3.738932660654075*^9, 3.738932800096405*^9}, {
   3.738932831109621*^9, 3.7389328416937265`*^9}, {3.738932901096079*^9, 
   3.7389329041112623`*^9}, {3.738932954399523*^9, 3.7389330659399643`*^9}, {
   3.7389331031561937`*^9, 3.7389333306930947`*^9}, {3.738933403421667*^9, 
   3.7389334148635535`*^9}, {3.738933458326048*^9, 3.7389335270759554`*^9}, {
   3.738933632372065*^9, 3.7389336326522326`*^9}, {3.7389336789877396`*^9, 
   3.7389337971164923`*^9}, {3.7389338287419014`*^9, 
   3.7389339547409143`*^9}, {3.7389339962190266`*^9, 
   3.7389340185062017`*^9}, {3.7389479737654533`*^9, 3.738947993644408*^9}, {
   3.738951163279975*^9, 3.738951164080035*^9}, {3.7389520908281584`*^9, 
   3.738952114687634*^9}, {3.73895266315129*^9, 3.738952714026121*^9}, {
   3.738952809097226*^9, 3.7389528492303305`*^9}, {3.73895289792445*^9, 
   3.738952926059324*^9}, {3.738952972138657*^9, 3.73895297259443*^9}, {
   3.7389530461016607`*^9, 3.7389530468595448`*^9}, {3.738994279049389*^9, 
   3.7389943978220673`*^9}, {3.738994432631507*^9, 3.738994448421585*^9}, {
   3.738994487917574*^9, 3.738994488285354*^9}, {3.738994551838995*^9, 
   3.738994581671075*^9}, {3.7389946472291985`*^9, 3.7389946897984805`*^9}, {
   3.7389948288849163`*^9, 3.738994842779997*^9}, {3.7389949129146523`*^9, 
   3.738994916321621*^9}, {3.7389949846555986`*^9, 3.7389949858576565`*^9}, {
   3.738995075851056*^9, 3.7389951346760483`*^9}, {3.738995243067129*^9, 
   3.738995270824936*^9}, {3.738995304489414*^9, 3.7389953534909344`*^9}, {
   3.738995429110347*^9, 3.7389954323531113`*^9}, {3.7389957298218155`*^9, 
   3.738995770289209*^9}, {3.7390009168882113`*^9, 3.7390009500701275`*^9}, {
   3.739001628327938*^9, 3.7390017742253466`*^9}, {3.7390020902172804`*^9, 
   3.7390020944891253`*^9}, {3.7390021292891626`*^9, 
   3.7390021819404593`*^9}, {3.739002487993916*^9, 3.7390024909773827`*^9}, {
   3.739002639512375*^9, 3.7390026827366333`*^9}, {3.7390034588011637`*^9, 
   3.7390035675898595`*^9}, {3.7390037700948*^9, 3.7390037876937437`*^9}, {
   3.7390065793460054`*^9, 3.739006616387915*^9}, {3.739007106168908*^9, 
   3.739007110670495*^9}, {3.739007290637597*^9, 3.7390072932550974`*^9}, {
   3.7390077149193707`*^9, 3.739007762733254*^9}, {3.739007797069254*^9, 
   3.7390078861172113`*^9}, {3.739007967677168*^9, 3.739007992989627*^9}, {
   3.7390081685678854`*^9, 3.739008169581707*^9}, {3.7390085163478885`*^9, 
   3.7390085444926205`*^9}, {3.7390114798392363`*^9, 3.739011563205418*^9}, 
   3.7390128344602137`*^9, 3.7390129033631616`*^9, 3.7390129485309715`*^9, {
   3.7390171648693056`*^9, 3.7390171672555275`*^9}, {3.7390172609576893`*^9, 
   3.739017262231738*^9}, {3.73901799076058*^9, 3.7390179936860247`*^9}, {
   3.739018044541625*^9, 3.7390180573735285`*^9}, 3.7390187652302713`*^9, {
   3.739029089322372*^9, 3.7390291450699787`*^9}, {3.7390304527671456`*^9, 
   3.7390304819431*^9}, {3.7390305516157503`*^9, 3.7390305543733435`*^9}, {
   3.7390306590383563`*^9, 3.7390306866235633`*^9}, {3.739120625410686*^9, 
   3.739120661332199*^9}, {3.7391208477705536`*^9, 3.7391208604850025`*^9}, 
   3.7391243031695557`*^9, {3.7403856516487274`*^9, 3.7403856530740757`*^9}, {
   3.745033529966734*^9, 3.7450335347171535`*^9}, {3.745033602029931*^9, 
   3.7450336534825163`*^9}, {3.745033685544902*^9, 3.745033686170524*^9}, {
   3.745033721013179*^9, 3.745033722373663*^9}, {3.745033786749254*^9, 
   3.7450338953174286`*^9}, 3.745035093229927*^9, {3.745824841176173*^9, 
   3.7458248529660416`*^9}, {3.745825139728332*^9, 3.7458251588459625`*^9}, {
   3.745825261126102*^9, 3.745825307556097*^9}, 3.746690121604288*^9, {
   3.746953880838211*^9, 3.746953883544873*^9}, {3.7469597811860414`*^9, 
   3.7469598045316286`*^9}, {3.7469616312377253`*^9, 
   3.7469616368217998`*^9}, {3.746961700204353*^9, 3.7469617948144245`*^9}, {
   3.7469618509942617`*^9, 3.7469618537289267`*^9}, {3.746962046971316*^9, 
   3.746962048689724*^9}, {3.746962196762869*^9, 3.7469621972326136`*^9}, {
   3.746977525203628*^9, 3.746977532707597*^9}, {3.7472320387458897`*^9, 
   3.747232072775877*^9}, {3.748250564224005*^9, 3.748250622209632*^9}, {
   3.7486219393788514`*^9, 3.7486219601815705`*^9}, {3.7486231099772315`*^9, 
   3.7486231169198027`*^9}, {3.748623372972826*^9, 3.7486233909292326`*^9}, {
   3.7486234230536036`*^9, 3.7486234252585917`*^9}, {3.748623488482177*^9, 
   3.7486235147864175`*^9}, {3.7486236050664845`*^9, 3.748623770714356*^9}, {
   3.7486238021481123`*^9, 3.74862380757318*^9}, {3.7486238870640664`*^9, 
   3.748623888973933*^9}, {3.7486239246934505`*^9, 3.7486239315935755`*^9}, {
   3.748624040708712*^9, 3.748624052140778*^9}, {3.748624085375928*^9, 
   3.748624131517394*^9}, {3.748624282766715*^9, 3.7486242865996923`*^9}, {
   3.7486666798549705`*^9, 3.7486669240612335`*^9}, {3.7486670991703477`*^9, 
   3.7486673025202875`*^9}, {3.7486674317014875`*^9, 
   3.7486675731148996`*^9}, {3.7486676579770174`*^9, 3.748667660504424*^9}, {
   3.748667695368435*^9, 3.7486677470953245`*^9}, {3.7486677918974667`*^9, 
   3.748667812520742*^9}, {3.748667865991076*^9, 3.74866789783992*^9}, {
   3.7486681739472785`*^9, 3.748668629481414*^9}, {3.7486686658039136`*^9, 
   3.748668681394359*^9}, {3.748668929236633*^9, 3.748669039482717*^9}, {
   3.7486690783562994`*^9, 3.748669138382245*^9}, {3.7486691868584623`*^9, 
   3.7486692373304887`*^9}, {3.74866938011263*^9, 3.7486694136589203`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"3eb2d05c-f1b8-4f5c-9ce3-d2b78f269336"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results", "Title",
 CellFrame->{{0, 0}, {2, 0}},
 CellChangeTimes->{{3.576853680506561*^9, 
  3.5768536812006006`*^9}},ExpressionUUID->"f9e2ed46-a073-4862-b3df-\
d8e3c2ec6c44"],

Cell[CellGroupData[{

Cell["Graphing the Hadronic Spectral Function", "Chapter",
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, {3.73371834358243*^9, 
   3.733718378072234*^9}, {3.733724321014792*^9, 3.733724321234514*^9}, {
   3.733725713481829*^9, 3.7337257179169006`*^9}, {3.738743081583147*^9, 
   3.7387431057406178`*^9}, {3.746962248113589*^9, 
   3.746962255130948*^9}},ExpressionUUID->"394a361a-e42e-4468-980c-\
1f25334104e5"],

Cell[TextData[{
 StyleBox["Graphing the two ",
  FontColor->GrayLevel[0.5]],
 StyleBox["pionic",
  IgnoreSpellCheck->True,
  FontColor->GrayLevel[0.5]],
 StyleBox[" resonances modelled as a sum of Breit-Wigner forms.",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.746962204504174*^9, 3.7469622095087953`*^9}, {
  3.746962842683345*^9, 
  3.746962862616059*^9}},ExpressionUUID->"a6056963-6214-4914-80b4-\
229ad6cc7e96"],

Cell[BoxData[
 RowBox[{"hadronicgraph", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"modelBPdR", "[", 
       RowBox[{"x", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
      "*", "Pi"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{
       SuperscriptBox["mpi", "2"], "+", "0.1"}], ",", "4.4"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4.5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.000045"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
      "\"\<s (\!\(\*SuperscriptBox[\(GeV\), \(2\)]\))\>\"", ",", 
       "\"\<Im \!\(\*SubscriptBox[\(\[Psi]\), \(5\)]\)(s)\>\""}], "}"}]}], 
    ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Black"}], "]"}], 
      "}"}]}]}], " ", "]"}]}]], "Input",
 CellChangeTimes->{
  3.7387445357696295`*^9, {3.738744669478804*^9, 3.7387447194286776`*^9}, 
   3.738744804317278*^9, {3.738745937678633*^9, 3.738745964982592*^9}, {
   3.73874641219877*^9, 3.7387464207501554`*^9}, 3.738746805583479*^9, {
   3.7387468533743114`*^9, 3.738746854375589*^9}, {3.738748174277948*^9, 
   3.7387482017185755`*^9}, {3.738748503323089*^9, 3.7387485147777195`*^9}, {
   3.7387485624406457`*^9, 3.738748586897251*^9}, 3.7387486205460606`*^9, {
   3.7387493354397497`*^9, 3.7387493423658037`*^9}, {3.7387494483606224`*^9, 
   3.738749500945298*^9}, {3.738749555847316*^9, 3.738749580027539*^9}, {
   3.7387496172273855`*^9, 3.7387496680178285`*^9}, {3.73874977211786*^9, 
   3.738749773810238*^9}, {3.738750563596751*^9, 3.738750617284326*^9}, {
   3.7388382756060047`*^9, 3.7388382757639403`*^9}, {3.738838399302099*^9, 
   3.738838437502906*^9}, {3.738838549874999*^9, 3.7388386055854177`*^9}, {
   3.7388390112006416`*^9, 3.738839137289731*^9}, {3.7388397357722874`*^9, 
   3.7388397598865385`*^9}, {3.7388401076165247`*^9, 
   3.7388401264677196`*^9}, {3.7389103752278996`*^9, 
   3.7389103756346617`*^9}, {3.739009538027402*^9, 3.739009585257942*^9}, {
   3.739009902019081*^9, 3.739009902537589*^9}, 3.7390099412990174`*^9, {
   3.7390100392070484`*^9, 3.7390100919869723`*^9}, {3.739010137213399*^9, 
   3.739010218020259*^9}, {3.7390103094275403`*^9, 3.7390104900727744`*^9}, {
   3.7390106253583345`*^9, 3.7390106311107597`*^9}, {3.7390107129715557`*^9, 
   3.739010762713631*^9}, {3.7390108430601544`*^9, 3.7390108748015366`*^9}, {
   3.739010939176516*^9, 3.739010953567896*^9}, {3.7390123562765856`*^9, 
   3.7390125875020027`*^9}, {3.7390356591086297`*^9, 
   3.7390357715915384`*^9}, {3.739035891032336*^9, 3.7390358917353983`*^9}, 
   3.7403857567180576`*^9, {3.7404046918347445`*^9, 3.7404046939598455`*^9}, 
   3.740405203883852*^9, {3.7404063826950407`*^9, 3.7404063844337125`*^9}, {
   3.7404655475007925`*^9, 3.740465548497431*^9}, {3.740465604929994*^9, 
   3.740465605863964*^9}, 3.7404826258075657`*^9, {3.7414456031738243`*^9, 
   3.741445604817444*^9}, 3.741541066278515*^9, {3.741544041713133*^9, 
   3.741544048174431*^9}, {3.745033347168887*^9, 3.7450333719340878`*^9}, {
   3.7450356183074536`*^9, 3.745035619145213*^9}, 3.7456402381257086`*^9, {
   3.7456511582329507`*^9, 3.745651160401163*^9}, {3.7456511966272755`*^9, 
   3.745651222955182*^9}, {3.7458249360951967`*^9, 3.7458249491561666`*^9}, {
   3.7458249803962255`*^9, 3.745825025626043*^9}, {3.745825076797969*^9, 
   3.7458250849005156`*^9}, {3.745825167294857*^9, 3.7458251969658146`*^9}, 
   3.7469538835538416`*^9, {3.746962307938656*^9, 3.7469623411937532`*^9}, {
   3.746977245820519*^9, 3.7469772475897913`*^9}, {3.7469866816956787`*^9, 
   3.7469866832325697`*^9}, {3.7472109340301805`*^9, 
   3.7472109742045927`*^9}, {3.7472120487461376`*^9, 3.7472120492772813`*^9}, 
   3.747240103150245*^9, 3.7475467730652313`*^9, {3.7475483209960403`*^9, 
   3.747548328178838*^9}, 3.747550843248455*^9, {3.747571848556285*^9, 
   3.7475718498209066`*^9}, {3.748200693852742*^9, 3.748200695930233*^9}, {
   3.7482007706766233`*^9, 3.748200772707532*^9}, {3.748234406468554*^9, 
   3.7482344082716875`*^9}, {3.7486724624411993`*^9, 3.7486724636659803`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"b1f78e5d-6216-4c84-bf97-7d9c0723b0b8"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   GraphicsBox[{{{{}, {}, 
       TagBox[
        {GrayLevel[0], Thickness[0.004], Opacity[1.], 
         LineBox[{{0.11821887791229, 0.}, {0.11953208955786024`, 0.}, {
          0.12084530120343048`, 0.}, {0.12347172449457096`, 0.}, {
          0.12872457107685192`, 0.}, {0.13923026424141383`, 0.}, {
          0.16024165057053766`, 0.}, {0.16155486221610788`, 0.}, {
          0.1626037508549187, 0.}}], LineBox[CompressedData["
1:eJwVl3k8lF8bxsfM2MYeCllSIiUVsiT3OSpEKQkJUZT4kaWEihSiouyiokXJ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          "]]},
        Annotation[#, 
         "Charting`Private`Tag$1786#1"]& ], {}}, {{}, {}, {}}}, {}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0, 0},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox[
       "\"Im \\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(5\\)]\\)(s)\"", 
        TraditionalForm], None}, {
       FormBox[
       "\"s (\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\))\"", 
        TraditionalForm], None}},
    FrameStyle->Thickness[Large],
    FrameTicks->FrontEndValueCache[{{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.00001, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.00002, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.00003, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.00004, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {2.*^-6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {4.*^-6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {6.*^-6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {8.*^-6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000012, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000014, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000016, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000018, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000022, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000024, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000026, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000028, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000032, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000034, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000036, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000038, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000042, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000044, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000046, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000048, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.00005, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {4., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {4.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {4.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {4.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {4.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}}],
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->{424.7826086956522, Automatic},
    Method->{
     "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
      AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{{0, 4.5}, {0, 0.000045}},
    PlotRangeClipping->True,
    PlotRangePadding->{{0, 0}, {0, 0}},
    Ticks->{Automatic, Automatic}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.753872071797201*^9, 3.7538720800412464`*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"43f8bdeb-3d4c-4557-831f-ccb7175634dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<HadronicSpectrumGraph.pdf\>\""}], "}"}], "]"}], ",", 
    "hadronicgraph"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.7472306933532925`*^9, 3.74723069401515*^9}, 
   3.7472400997291517`*^9, {3.747571845932301*^9, 3.7475718473953943`*^9}, {
   3.748234413720729*^9, 3.748234414998378*^9}, {3.7486724592333345`*^9, 
   3.7486724605023103`*^9}, 3.7541201245546646`*^9, 
   3.754151984898159*^9},ExpressionUUID->"2fb738b0-e416-48d4-8612-\
b79a92090a51"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graphing the quark mass range of stability", "Chapter",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, {3.73371834358243*^9, 
   3.733718378072234*^9}, {3.733724321014792*^9, 3.733724321234514*^9}, {
   3.733725713481829*^9, 3.7337257179169006`*^9}, {3.738743081583147*^9, 
   3.7387431057406178`*^9}, {3.7390110432610216`*^9, 3.739011055541664*^9}, {
   3.7469626781382356`*^9, 
   3.7469626963266125`*^9}},ExpressionUUID->"b9c18e60-3ca8-4dd1-8f59-\
6e1dce58dfdc"],

Cell[TextData[{
 StyleBox["Graph depicting how the quark mass, ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SubscriptBox["m", "ud"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "f6f8413a-be2a-406a-971b-6f1c2d150d9a"],
 StyleBox[", (calculated using two different kernels) fluctuates over a range \
1.5 < s0 < 4.0 . Note: s0 is the radius of our circle in the complex energy \
plane.",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.7337257444040966`*^9, 3.7337257469184127`*^9}, 
   3.7359871146288204`*^9, {3.7387431370316734`*^9, 3.7387431517881856`*^9}, {
   3.73901106918964*^9, 3.7390111019653215`*^9}, {3.7391031029589114`*^9, 
   3.739103113289072*^9}, {3.7391213239046683`*^9, 3.7391213580998893`*^9}, {
   3.7391215915908475`*^9, 3.7391215958764596`*^9}, {3.7469628800863523`*^9, 
   3.7469629245335293`*^9}, {3.748250772202527*^9, 3.7482507747537956`*^9}, {
   3.748250819897462*^9, 
   3.7482508321914673`*^9}},ExpressionUUID->"f4051c61-d3a7-4ac3-ad76-\
6ff742e47299"],

Cell[CellGroupData[{

Cell["Contour Improved Perturbation Theory", "Subsection",
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.733643830538099*^9}, {
   3.733643927349227*^9, 3.733643932023472*^9}, {3.7336440646615667`*^9, 
   3.733644087763543*^9}, 3.7337131664425917`*^9, {3.7337157584555683`*^9, 
   3.7337157630921164`*^9}, {3.734343988227104*^9, 3.7343439953148327`*^9}, {
   3.738931115982826*^9, 3.738931120406772*^9}, {3.746959518586133*^9, 
   3.746959523025174*^9}, {3.746959562356062*^9, 3.746959564916184*^9}, {
   3.746963001389185*^9, 
   3.746963022349036*^9}},ExpressionUUID->"93feb52e-3a5d-44f7-991a-\
8b8a83543d27"],

Cell[BoxData[{
 RowBox[{"ciptstabilitydata", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{"CIPTmassFESR", "[", 
        RowBox[{"i", ",", "aint0", ",", "sint0", ",", 
         RowBox[{"modelBPdR", "[", 
          RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
         ",", "kern1", ",", "GluonCon", ",", "1", ",", "d2phi5"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4.0", ",", "0.1"}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"ciptplot", "=", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"{", "ciptstabilitydata", "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(s\), \(0\)]\) (\!\(\*SuperscriptBox[\(GeV\), \
\(2\)]\))\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(m\), \(ud\)]\)(2 GeV) (MeV)\>\""}], "}"}]}],
      ",", 
     RowBox[{"PlotStyle", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Black"}], "]"}], 
        ",", " ", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Black"}], "]"}]}], 
       "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1.45", ",", "4.05"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], ",", 
     RowBox[{
     "PlotLabel", "\[Rule]", 
      "\"\<Contour Improved Perturbation Theory\>\""}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.7387445357696295`*^9, {3.738744669478804*^9, 3.7387447194286776`*^9}, 
   3.738744804317278*^9, {3.738745937678633*^9, 3.738745964982592*^9}, {
   3.73874641219877*^9, 3.7387464207501554`*^9}, 3.738746805583479*^9, {
   3.7387468533743114`*^9, 3.738746854375589*^9}, {3.738748174277948*^9, 
   3.7387482017185755`*^9}, {3.738748503323089*^9, 3.7387485147777195`*^9}, {
   3.7387485624406457`*^9, 3.738748586897251*^9}, 3.7387486205460606`*^9, {
   3.7387493354397497`*^9, 3.7387493423658037`*^9}, {3.7387494483606224`*^9, 
   3.738749500945298*^9}, {3.738749555847316*^9, 3.738749580027539*^9}, {
   3.7387496172273855`*^9, 3.7387496680178285`*^9}, {3.73874977211786*^9, 
   3.738749773810238*^9}, {3.738750563596751*^9, 3.738750617284326*^9}, {
   3.7388382756060047`*^9, 3.7388382757639403`*^9}, {3.738838399302099*^9, 
   3.738838437502906*^9}, {3.738838549874999*^9, 3.7388386055854177`*^9}, {
   3.7388390112006416`*^9, 3.738839137289731*^9}, {3.7388397357722874`*^9, 
   3.7388397598865385`*^9}, {3.7388401076165247`*^9, 
   3.7388401264677196`*^9}, {3.7389103752278996`*^9, 
   3.7389103756346617`*^9}, {3.739009538027402*^9, 3.739009585257942*^9}, {
   3.739009902019081*^9, 3.739009902537589*^9}, 3.7390099412990174`*^9, {
   3.7390100392070484`*^9, 3.7390100919869723`*^9}, {3.739010137213399*^9, 
   3.739010218020259*^9}, {3.7390103094275403`*^9, 3.7390104900727744`*^9}, {
   3.7390106253583345`*^9, 3.7390106311107597`*^9}, {3.7390107129715557`*^9, 
   3.739010762713631*^9}, {3.7390108430601544`*^9, 3.7390108748015366`*^9}, {
   3.739010939176516*^9, 3.739010953567896*^9}, {3.7390111534065046`*^9, 
   3.7390111773653393`*^9}, 3.7390113173414917`*^9, {3.7390120610777473`*^9, 
   3.7390120843405275`*^9}, {3.739012117720493*^9, 3.739012258202981*^9}, {
   3.7390122971954155`*^9, 3.73901229883529*^9}, {3.7390126362507305`*^9, 
   3.739012648922719*^9}, {3.739012928698371*^9, 3.7390129356662607`*^9}, {
   3.739013509963227*^9, 3.739013512249648*^9}, {3.7390147807847996`*^9, 
   3.7390147992141094`*^9}, {3.7390170518252597`*^9, 
   3.7390170878097534`*^9}, {3.739017118559984*^9, 3.739017119727049*^9}, {
   3.739017178880232*^9, 3.739017180822525*^9}, {3.7390173991668043`*^9, 
   3.7390174001984167`*^9}, {3.7390180644858475`*^9, 
   3.7390181401649055`*^9}, {3.739018519006049*^9, 3.739018522667642*^9}, {
   3.73901872089723*^9, 3.7390187241152143`*^9}, 3.739019223653901*^9, 
   3.7390192847250896`*^9, {3.7390281821147842`*^9, 3.739028220001852*^9}, 
   3.739029073649728*^9, {3.739030245355042*^9, 3.7390302503539724`*^9}, {
   3.7390308142442026`*^9, 3.7390308180420074`*^9}, {3.7390310775538206`*^9, 
   3.739031084884214*^9}, {3.739031155789508*^9, 3.739031172149741*^9}, {
   3.739033573831427*^9, 3.7390336024160213`*^9}, {3.739035406291849*^9, 
   3.7390354186499214`*^9}, 3.739123042069745*^9, {3.739278688104397*^9, 
   3.7392786934886*^9}, {3.7396768611411858`*^9, 3.7396768668428497`*^9}, {
   3.740378897959906*^9, 3.740378899672305*^9}, 3.7403853359460907`*^9, {
   3.740403581527358*^9, 3.74040359764966*^9}, {3.740404682881986*^9, 
   3.740404684593642*^9}, 3.7404052208090534`*^9, {3.740406390746081*^9, 
   3.7404063959467893`*^9}, {3.7404064268206224`*^9, 3.74040642806304*^9}, 
   3.740465558527499*^9, {3.740482634420638*^9, 3.740482636356018*^9}, 
   3.741541051966192*^9, {3.741544036091449*^9, 3.7415440376246424`*^9}, {
   3.745033384325654*^9, 3.7450334025845537`*^9}, 3.7450339146746492`*^9, {
   3.7450573426807857`*^9, 3.7450573444931173`*^9}, 3.745640242438953*^9, {
   3.7458255713856726`*^9, 3.7458255758956985`*^9}, {3.746953883574176*^9, 
   3.746953883575717*^9}, {3.746962443973983*^9, 3.7469624885508137`*^9}, 
   3.746962520066557*^9, {3.7469625555447135`*^9, 3.746962612124715*^9}, 
   3.746962664903615*^9, {3.7469630315843554`*^9, 3.7469630358978157`*^9}, 
   3.746963089237249*^9, {3.7469633134435124`*^9, 3.746963314116145*^9}, 
   3.7469633582883024`*^9, {3.746963758641173*^9, 3.746963760153576*^9}, 
   3.746977240298293*^9, {3.7469866859363422`*^9, 3.7469866877415447`*^9}, {
   3.7472125131433616`*^9, 3.7472125365307646`*^9}, 3.7472169822537384`*^9, {
   3.7472200818142977`*^9, 3.7472201029320154`*^9}, {3.7472207050868173`*^9, 
   3.7472207066801996`*^9}, 3.747229597201991*^9, {3.7472303196011906`*^9, 
   3.7472303211833925`*^9}, {3.7472321238231373`*^9, 3.747232124604204*^9}, 
   3.747240078457335*^9, 3.74754678358012*^9, {3.747548331046173*^9, 
   3.7475483329081984`*^9}, 3.7475508484056673`*^9, {3.7475718390656567`*^9, 
   3.7475718408648777`*^9}, {3.7482007807681246`*^9, 
   3.7482008103327093`*^9}, {3.748234419739984*^9, 3.748234421171811*^9}, {
   3.7486724528619733`*^9, 3.7486724542180805`*^9}, {3.753860859906536*^9, 
   3.753860866851087*^9}, {3.7538721748541155`*^9, 3.75387217877199*^9}, {
   3.753872235959608*^9, 3.7538722431894093`*^9}, {3.7541599473510675`*^9, 
   3.754159966151414*^9}},ExpressionUUID->"9425d8eb-d551-4a9e-9573-\
9440b8a7cffe"],

Cell["\<\
{{1., 4.89857}, {1.1, 4.76006}, {1.2, 4.63818}, {1.3, 4.53109}, {1.4, \
4.43765}, {1.5, 4.35722}, {1.6, 4.28934}, {1.7, 4.23321}, {1.8, 4.1872}, \
{1.9, 4.14898}, {2., 4.11637}, {2.1, 4.08782}, {2.2, 4.06245}, {2.3, \
4.03979}, {2.4, 4.01965}, {2.5, 4.00197}, {2.6, 3.98674}, {2.7, 3.97399}, \
{2.8, 3.96373}, {2.9, 3.95594}, {3., 3.95051}, {3.1, 3.94725}, {3.2, \
3.94588}, {3.3, 3.94612}, {3.4, 3.94789}, {3.5, 3.95154}, {3.6, 3.95768}, \
{3.7, 3.9671}, {3.8, 3.98061}, {3.9, 3.99901}, {4., 4.02315}}\
\>", "Text",
 CellChangeTimes->{3.753861605829381*^9, 3.753872100375104*^9},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[59]=",ExpressionUUID->"b9423dc7-1fb5-42f9-9abe-376cf2d3555f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Calculating", " ", "the", " ", "error", " ", "bar", " ", "to", " ", 
    "plot", " ", "on", " ", "ciptplot1"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"mud2error2", "=", 
    RowBox[{"MassErrorFESR", "[", 
     RowBox[{"3.3", ",", 
      RowBox[{"modelBPdR", "[", 
       RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
      ",", "kern1", ",", "CIPTmassFESR", ",", "d2phi5"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.7472122002161436`*^9, 3.7472125533252687`*^9}, 
   3.7472125909501047`*^9, {3.747216998064144*^9, 3.747217001142417*^9}, 
   3.74722007479576*^9, {3.7472303243232555`*^9, 3.747230329995116*^9}, {
   3.7472321356349916`*^9, 3.747232142417523*^9}, 3.74724008229912*^9, {
   3.7475483346844463`*^9, 3.747548336289193*^9}, 3.747550853088152*^9, {
   3.747571835933033*^9, 3.7475718370650105`*^9}, {3.748200858540998*^9, 
   3.748200863211798*^9}, {3.7482009553077154`*^9, 3.7482009614782696`*^9}, {
   3.748201051166803*^9, 3.748201052307173*^9}, {3.748234430398947*^9, 
   3.7482344332534857`*^9}, {3.7486219955820084`*^9, 
   3.7486219959101934`*^9}, {3.748672447000641*^9, 3.7486724482706394`*^9}, 
   3.754120307429884*^9},ExpressionUUID->"5115bc59-921e-4ee8-9dff-\
39b54ddd0563"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Plotting", " ", "error", " ", "bars"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"cipterrorbars", "=", 
     RowBox[{"ErrorListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3.3", ",", 
            RowBox[{
             RowBox[{"mud2error2", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"ErrorBar", "[", 
           RowBox[{
            RowBox[{"mud2error2", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"Thickness", "[", "0.002", "]"}], "]"}]}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"ciptplot1", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"ciptplot", ",", "cipterrorbars"}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7472122002161436`*^9, 3.7472125533252687`*^9}, 
   3.7472125909501047`*^9, {3.747216998064144*^9, 3.747217001142417*^9}, 
   3.74722007479576*^9, {3.7472303243232555`*^9, 3.747230329995116*^9}, {
   3.7472321356349916`*^9, 3.747232142417523*^9}, 3.74724008229912*^9, {
   3.7475483346844463`*^9, 3.747548336289193*^9}, 3.747550853088152*^9, {
   3.747571835933033*^9, 3.7475718370650105`*^9}, {3.748200858540998*^9, 
   3.748200863211798*^9}, {3.7482009553077154`*^9, 3.7482009614782696`*^9}, {
   3.748201051166803*^9, 3.748201052307173*^9}, {3.748234430398947*^9, 
   3.7482344332534857`*^9}, {3.7486219955820084`*^9, 
   3.7486219959101934`*^9}, {3.748672447000641*^9, 3.7486724482706394`*^9}, {
   3.754120307429884*^9, 
   3.7541203173049107`*^9}},ExpressionUUID->"e81b5d50-60ef-4a19-ac6f-\
198fb591ba18"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   GraphicsBox[{{{}, {{}, {}, 
       {GrayLevel[0], PointSize[
         NCache[
          Rational[7, 360], 0.019444444444444445`]], Thickness[0.004], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEf7O+3NyQqzxB2mDUTBD7aH6p9+MmHS9jBGAw+
26fa/v9R2yvkcPYMCHyx3zDpSPlVeSGHNDD4Zt9rnBWrcUDQAWLeD3ufDTEn
T+cKQs37aZ/jmHTGXUPQwQRs3m/7u/WsPOfeCUDN+2Ov+Vzl5Ib9AlDz/tnf
5bH36p8hADWPweHCoqcGWuUw9QwOpXPsHd9FCkDNZ3RwuLvk9kd7mH4mh7B/
Oi77NASg9jE72M5ycZEXgZnH4uBlnsPCwgQzj8VBza5I6eYTfqh5rA7TzMwU
9p7ih5rH5nDhVojbrq38UPPYHVZNKrh5aCk/1DwOh0VBtxcsmcUPNY/DYeW1
uwt+ToaZx+mwQzZ0ttZEfod0sHlcDv/inQ8umQgzj9vh2gF7Qc+pMPN4HJwi
A1fvmwMzj8fhgKvYj6CVMPN4HarflSybtwdmHp/DpRcz1DxvwMzjd3jgENj2
6y/MPAGHvU6SPZvFBRwA4NHE2w==
         "]]}}, {}, {}, {}, {}}, {{}, {{}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[0.002], 
        PointBox[{{3.3, 3.9461150263487053`}, {3.3, 
         3.9461150263487053`}}], {{
          LineBox[{{3.3, 4.211117130558332}, {3.3, 3.6811129221390786`}}], 
          LineBox[{
           Offset[{1.5, 0}, {3.3, 4.211117130558332}], 
            Offset[{-1.5, 0}, {3.3, 4.211117130558332}]}], 
          LineBox[{
           Offset[{1.5, 0}, {3.3, 3.6811129221390786`}], 
            Offset[{-1.5, 0}, {3.3, 3.6811129221390786`}]}]}, {
          LineBox[{{3.3, 4.211117130558332}, {3.3, 3.6811129221390786`}}], 
          LineBox[{
           Offset[{1.5, 0}, {3.3, 4.211117130558332}], 
            Offset[{-1.5, 0}, {3.3, 4.211117130558332}]}], 
          LineBox[{
           Offset[{1.5, 0}, {3.3, 3.6811129221390786`}], 
            Offset[{-1.5, 0}, {3.3, 
             3.6811129221390786`}]}]}}}, {}}, {}, {}, {}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{1.4629999999999999`, 3.015},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(ud\\)]\\)(2 GeV) (MeV)\"", 
        TraditionalForm], None}, {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(s\\), \\(0\\)]\\) \
(\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\))\"", TraditionalForm], None}},
    FrameStyle->Thickness[Large],
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->{422.60869565217416`, Automatic},
    Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotLabel->FormBox[
     "\"Contour Improved Perturbation Theory\"", TraditionalForm],
    PlotRange->{{1.45, 4.05}, {3, 6}},
    PlotRangeClipping->True,
    PlotRangePadding->{{0, 0}, {0, 0}},
    Ticks->{Automatic, Automatic}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7538721302210207`*^9, 3.753872130252127*^9}, 
   3.753872248590652*^9},ExpressionUUID->"1bc686cc-4d90-4ff1-8e6a-\
31e7eada3201"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<CIPTGraph.pdf\>\""}], "}"}], "]"}], ",", "ciptplot1"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.747211028311219*^9, {3.747212025484401*^9, 3.747212026343574*^9}, {
   3.747230700947218*^9, 3.74723070160457*^9}, 3.7472400958863*^9, {
   3.7475507826594315`*^9, 3.7475507842132797`*^9}, 3.7475508648536963`*^9, {
   3.7475718248127604`*^9, 3.7475718260434747`*^9}, {3.74823444107269*^9, 
   3.748234442707174*^9}, {3.748672441379609*^9, 3.748672442408194*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"a5a551b1-c0db-4129-8655-6b520c3ed04c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed Order Perturbation Theory", "Subsection",
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.733643830538099*^9}, {
   3.733643927349227*^9, 3.733643932023472*^9}, {3.7336440646615667`*^9, 
   3.733644087763543*^9}, 3.7337131664425917`*^9, {3.7337157584555683`*^9, 
   3.7337157630921164`*^9}, {3.734343988227104*^9, 3.7343439953148327`*^9}, {
   3.738931115982826*^9, 3.738931120406772*^9}, {3.746959518586133*^9, 
   3.746959523025174*^9}, {3.746959562356062*^9, 3.746959564916184*^9}, {
   3.746963001389185*^9, 
   3.74696305639003*^9}},ExpressionUUID->"c036dab6-7d0a-47e8-8286-\
ff8193660cd4"],

Cell[BoxData[{
 RowBox[{"foptstabilitydata", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{
       RowBox[{"FOPTmassFESR", "[", 
        RowBox[{"i", ",", "aint0", ",", "sint0", ",", 
         RowBox[{"modelBPdR", "[", 
          RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
         ",", "kern1", ",", "GluonCon", ",", "1", ",", "phi5A"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "4.0", ",", "0.1"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"foptplot", "=", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"{", "foptstabilitydata", "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(s\), \(0\)]\) (\!\(\*SuperscriptBox[\(GeV\), \
\(2\)]\))\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(m\), \(ud\)]\)(2 GeV) (MeV)\>\""}], "}"}]}],
      ",", 
     RowBox[{"PlotStyle", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Black"}], "]"}], 
        ",", " ", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Black"}], "]"}]}], 
       "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1.45", ",", "4.05"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{
     "PlotLabel", "\[Rule]", "\"\<Fixed Order Perturbation Theory\>\""}]}], 
    "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.7387445357696295`*^9, {3.738744669478804*^9, 3.7387447194286776`*^9}, 
   3.738744804317278*^9, {3.738745937678633*^9, 3.738745964982592*^9}, {
   3.73874641219877*^9, 3.7387464207501554`*^9}, 3.738746805583479*^9, {
   3.7387468533743114`*^9, 3.738746854375589*^9}, {3.738748174277948*^9, 
   3.7387482017185755`*^9}, {3.738748503323089*^9, 3.7387485147777195`*^9}, {
   3.7387485624406457`*^9, 3.738748586897251*^9}, 3.7387486205460606`*^9, {
   3.7387493354397497`*^9, 3.7387493423658037`*^9}, {3.7387494483606224`*^9, 
   3.738749500945298*^9}, {3.738749555847316*^9, 3.738749580027539*^9}, {
   3.7387496172273855`*^9, 3.7387496680178285`*^9}, {3.73874977211786*^9, 
   3.738749773810238*^9}, {3.738750563596751*^9, 3.738750617284326*^9}, {
   3.7388382756060047`*^9, 3.7388382757639403`*^9}, {3.738838399302099*^9, 
   3.738838437502906*^9}, {3.738838549874999*^9, 3.7388386055854177`*^9}, {
   3.7388390112006416`*^9, 3.738839137289731*^9}, {3.7388397357722874`*^9, 
   3.7388397598865385`*^9}, {3.7388401076165247`*^9, 
   3.7388401264677196`*^9}, {3.7389103752278996`*^9, 
   3.7389103756346617`*^9}, {3.739009538027402*^9, 3.739009585257942*^9}, {
   3.739009902019081*^9, 3.739009902537589*^9}, 3.7390099412990174`*^9, {
   3.7390100392070484`*^9, 3.7390100919869723`*^9}, {3.739010137213399*^9, 
   3.739010218020259*^9}, {3.7390103094275403`*^9, 3.7390104900727744`*^9}, {
   3.7390106253583345`*^9, 3.7390106311107597`*^9}, {3.7390107129715557`*^9, 
   3.739010762713631*^9}, {3.7390108430601544`*^9, 3.7390108748015366`*^9}, {
   3.739010939176516*^9, 3.739010953567896*^9}, {3.7390111534065046`*^9, 
   3.7390111773653393`*^9}, 3.7390113173414917`*^9, {3.7390120610777473`*^9, 
   3.7390120843405275`*^9}, {3.739012117720493*^9, 3.739012258202981*^9}, {
   3.7390122971954155`*^9, 3.73901229883529*^9}, {3.7390126362507305`*^9, 
   3.739012648922719*^9}, {3.739012928698371*^9, 3.7390129356662607`*^9}, {
   3.739013509963227*^9, 3.739013512249648*^9}, {3.7390147807847996`*^9, 
   3.7390147992141094`*^9}, {3.7390170518252597`*^9, 
   3.7390170878097534`*^9}, {3.739017118559984*^9, 3.739017119727049*^9}, {
   3.739017178880232*^9, 3.739017180822525*^9}, {3.7390173991668043`*^9, 
   3.7390174001984167`*^9}, {3.7390180644858475`*^9, 
   3.7390181401649055`*^9}, {3.739018519006049*^9, 3.739018522667642*^9}, {
   3.73901872089723*^9, 3.7390187241152143`*^9}, 3.739019223653901*^9, 
   3.7390192847250896`*^9, {3.7390281821147842`*^9, 3.739028220001852*^9}, 
   3.739029073649728*^9, {3.739030245355042*^9, 3.7390302503539724`*^9}, {
   3.7390308142442026`*^9, 3.7390308180420074`*^9}, {3.7390310775538206`*^9, 
   3.739031084884214*^9}, {3.739031155789508*^9, 3.739031172149741*^9}, {
   3.739033573831427*^9, 3.7390336024160213`*^9}, {3.739035406291849*^9, 
   3.7390354186499214`*^9}, 3.739123042069745*^9, {3.739278688104397*^9, 
   3.7392786934886*^9}, {3.7396768611411858`*^9, 3.7396768668428497`*^9}, {
   3.740378897959906*^9, 3.740378899672305*^9}, 3.7403853359460907`*^9, {
   3.740403581527358*^9, 3.74040359764966*^9}, {3.740404682881986*^9, 
   3.740404684593642*^9}, 3.7404052208090534`*^9, {3.740406390746081*^9, 
   3.7404063959467893`*^9}, {3.7404064268206224`*^9, 3.74040642806304*^9}, 
   3.740465558527499*^9, {3.740482634420638*^9, 3.740482636356018*^9}, 
   3.741541051966192*^9, {3.741544036091449*^9, 3.7415440376246424`*^9}, {
   3.745033384325654*^9, 3.7450334025845537`*^9}, 3.7450339146746492`*^9, {
   3.7450573426807857`*^9, 3.7450573444931173`*^9}, 3.745640242438953*^9, {
   3.7458255713856726`*^9, 3.7458255758956985`*^9}, {3.746953883574176*^9, 
   3.746953883575717*^9}, {3.746962443973983*^9, 3.7469624885508137`*^9}, 
   3.746962520066557*^9, {3.7469625555447135`*^9, 3.746962612124715*^9}, 
   3.746962664903615*^9, {3.7469630315843554`*^9, 3.746963091788397*^9}, {
   3.7469633402443595`*^9, 3.7469633621425962`*^9}, {3.746963622648349*^9, 
   3.7469636292328196`*^9}, {3.7469637559327097`*^9, 3.746963756209999*^9}, 
   3.74697723494659*^9, {3.746980735952629*^9, 3.746980736624832*^9}, {
   3.746986717718377*^9, 3.7469867203204217`*^9}, 3.7472125789568763`*^9, 
   3.747220067025382*^9, {3.7472303494792547`*^9, 3.7472303515188236`*^9}, {
   3.747232149869133*^9, 3.747232152785457*^9}, 3.747234094478588*^9, 
   3.7472401187060814`*^9, {3.7472401618008175`*^9, 3.7472401746056147`*^9}, 
   3.7472411180083084`*^9, 3.7475467895990295`*^9, {3.7475508672044325`*^9, 
   3.747550868895893*^9}, 3.747555088925188*^9, {3.7475718206728277`*^9, 
   3.747571822198785*^9}, {3.748200929625628*^9, 3.748200934796141*^9}, 
   3.748201011109548*^9, {3.74820132129834*^9, 3.7482013252861137`*^9}, {
   3.7482344447693076`*^9, 3.74823444615248*^9}, {3.7486724376572647`*^9, 
   3.748672439719442*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"e04b0768-f73b-4497-8f26-f22d6cdad872"],

Cell["\<\
{{1., 4.19359}, {1.1, 4.17163}, {1.2, 4.14335}, {1.3, 4.11243}, {1.4, \
4.08172}, {1.5, 4.05353}, {1.6, 4.02961}, {1.7, 4.01094}, {1.8, 3.99724}, \
{1.9, 3.9873}, {2., 3.97977}, {2.1, 3.97374}, {2.2, 3.9688}, {2.3, 3.9649}, \
{2.4, 3.96214}, {2.5, 3.96072}, {2.6, 3.96087}, {2.7, 3.96282}, {2.8, \
3.96677}, {2.9, 3.97284}, {3., 3.98111}, {3.1, 3.99153}, {3.2, 4.00395}, \
{3.3, 4.01825}, {3.4, 4.03452}, {3.5, 4.05325}, {3.6, 4.07528}, {3.7, \
4.10165}, {3.8, 4.13347}, {3.9, 4.17192}, {4., 4.21828}}\
\>", "Text",
 CellChangeTimes->{3.7538626814387712`*^9, 3.753872257074264*^9},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->"Out[66]=",ExpressionUUID->"8ff5dbd2-6fbe-40cf-ac01-3ab8c1e998d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Calculating", " ", "the", " ", "error", " ", "bars", " ", "to", " ", 
    "plot", " ", "on", " ", "foptplot"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"mud2error5", "=", 
    RowBox[{"MassErrorFESR", "[", 
     RowBox[{"3.3", ",", 
      RowBox[{"modelBPdR", "[", 
       RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
      ",", "kern1", ",", "FOPTmassFESR", ",", "phi5A"}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.7472122002161436`*^9, 3.74721265034051*^9}, 
   3.747220062549838*^9, {3.747230352808152*^9, 3.7472303545264983`*^9}, {
   3.7472321579848986`*^9, 3.747232168196426*^9}, {3.747234114870063*^9, 
   3.7472341171661096`*^9}, 3.747241114268364*^9, {3.7475508705085783`*^9, 
   3.7475508721122923`*^9}, 3.7475550936076703`*^9, {3.7475718168021765`*^9, 
   3.747571818693123*^9}, {3.74820103715757*^9, 3.748201077669944*^9}, {
   3.74822343637016*^9, 3.748223462477963*^9}, {3.7482344562702074`*^9, 
   3.74823445819355*^9}, {3.748622033901413*^9, 3.748622035669319*^9}, {
   3.7486724318216105`*^9, 3.7486724332967043`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"86352a3f-55f5-4411-8561-839fdff44478"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Plotting", " ", "error", " ", "bars"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fopterrorbars", "=", 
     RowBox[{"ErrorListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3.3", ",", 
            RowBox[{
             RowBox[{"mud2error5", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"ErrorBar", "[", 
           RowBox[{
            RowBox[{"mud2error5", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Directive", "[", 
           RowBox[{"Thickness", "[", "0.002", "]"}], "]"}]}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"foptplot1", "=", 
    RowBox[{"Show", "[", 
     RowBox[{"foptplot", ",", "fopterrorbars"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7472122002161436`*^9, 3.74721265034051*^9}, 
   3.747220062549838*^9, {3.747230352808152*^9, 3.7472303545264983`*^9}, {
   3.7472321579848986`*^9, 3.747232168196426*^9}, {3.747234114870063*^9, 
   3.7472341171661096`*^9}, 3.747241114268364*^9, {3.7475508705085783`*^9, 
   3.7475508721122923`*^9}, 3.7475550936076703`*^9, {3.7475718168021765`*^9, 
   3.747571818693123*^9}, {3.74820103715757*^9, 3.748201077669944*^9}, {
   3.74822343637016*^9, 3.748223462477963*^9}, {3.748234459360715*^9, 
   3.7482344615813513`*^9}, {3.7482351700484543`*^9, 
   3.7482351772763305`*^9}, {3.748672419661334*^9, 3.7486724280373387`*^9}, {
   3.7538722828245535`*^9, 
   3.7538722896826735`*^9}},ExpressionUUID->"178d8b0a-e272-45f7-8239-\
ae63dd5187a7"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   GraphicsBox[{{{}, {{}, {}, 
       {GrayLevel[0], PointSize[
         NCache[
          Rational[7, 360], 0.019444444444444445`]], Thickness[0.004], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEf7Jfr1MTaHhNwmDUTBD7aW99Yen7fegEHYzD4
bJ+wskDt1CQBh7NnQOCLffNb6ecKxQIOaWDwzb73kuSjdcECDhDzfthfq1J2
O28GM++nfQznfZlgOQEHE7B5v+0fFZ7lM+aGmffHPlJPkDHyFz/UvH/2jv//
nfn7lB9qHoNDIuP/1/3X+KHqGRwYkr+9ND3FDzWf0eG/lKWz9AGYfiaHbI3m
p9I7+KH2MTu80JopXbIJZh6LQ2XsgQ8962HmsTgs9ioNuLceZh6rw0L31rS7
m2HmsTn8KZvO/2E3zDx2Bz7Ld8sTTsDM43D4c+Hicv+bMPM4HOZ8ff166TuY
eZwOMjys3jwsAg7pYPO4HDpC1do3CMHCg9vhu2D05AhlWPjxOBSfLZJoM4OF
D49D39+aiWK+sPDkdcjy+MwrkQEzj89BdX5X89oOmHn8Dluud8/h3gAzT8BB
J48ttOW+gAMAspXCdA==
         "]]}}, {}, {}, {}, {}}, {{}, {{}, 
       {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[0.002], 
        PointBox[{{3.3, 4.018251525606853}, {3.3, 
         4.018251525606853}}], {{
          LineBox[{{3.3, 4.387631126556963}, {3.3, 3.648871924656744}}], 
          LineBox[{
           Offset[{1.5, 0}, {3.3, 4.387631126556963}], 
            Offset[{-1.5, 0}, {3.3, 4.387631126556963}]}], 
          LineBox[{
           Offset[{1.5, 0}, {3.3, 3.648871924656744}], 
            Offset[{-1.5, 0}, {3.3, 3.648871924656744}]}]}, {
          LineBox[{{3.3, 4.387631126556963}, {3.3, 3.648871924656744}}], 
          LineBox[{
           Offset[{1.5, 0}, {3.3, 4.387631126556963}], 
            Offset[{-1.5, 0}, {3.3, 4.387631126556963}]}], 
          LineBox[{
           Offset[{1.5, 0}, {3.3, 3.648871924656744}], 
            Offset[{-1.5, 0}, {3.3, 
             3.648871924656744}]}]}}}, {}}, {}, {}, {}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{1.4629999999999999`, 3.015},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(ud\\)]\\)(2 GeV) (MeV)\"", 
        TraditionalForm], None}, {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(s\\), \\(0\\)]\\) \
(\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\))\"", TraditionalForm], None}},
    FrameStyle->Thickness[Large],
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->{425.2173913043481, Automatic},
    Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotLabel->FormBox["\"Fixed Order Perturbation Theory\"", TraditionalForm],
    PlotRange->{{1.45, 4.05}, {3, 6}},
    PlotRangeClipping->True,
    PlotRangePadding->{{0, 0}, {0, 0}},
    Ticks->{Automatic, Automatic}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7538722731458054`*^9, 
  3.7538722937482843`*^9}},ExpressionUUID->"41a599bc-0f7e-4a11-89a8-\
7169b832a705"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<FOPTGraph.pdf\>\""}], "}"}], "]"}], ",", "foptplot1"}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7472120377372246`*^9, 3.74721204346483*^9}, {
   3.7472307057537794`*^9, 3.7472307069327826`*^9}, 3.747552949216468*^9, {
   3.7475718283114076`*^9, 3.7475718294882665`*^9}, {3.7482344645015845`*^9, 
   3.7482344660349445`*^9}, {3.748669610874926*^9, 3.7486696307866898`*^9}, {
   3.748672415903432*^9, 3.7486724172697496`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"f8ca8071-4bd7-4e78-ab73-c56a8de075a8"],

Cell[TextData[StyleBox["The Fixed Order Results do not appear in the paper:  \
Dominguez , Mes, Schilcher, \[OpenCurlyQuote]Up- and Down- Quark Masses from \
QCD Sum Rules\[CloseCurlyQuote] (2018), since their stability is slightly \
worse than the stability of the Contour Improved Results.  Further, FOPT \
results in a larger uncertainty in the quark masses than CIPT, mainly caused \
by the importance FOPT places on the unknown higher order terms in the \
\[Delta]PQCD series.",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.746976716845664*^9, 3.7469768165431385`*^9}, {
   3.748201157381508*^9, 3.7482012114738865`*^9}, 3.748235215438897*^9, {
   3.748250846250868*^9, 3.748250950201418*^9}, {3.748251016141242*^9, 
   3.7482510182032623`*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"d4367822-35ce-4101-b1ff-28e9df0a018c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculating the up and down quark mass with uncertainties", "Chapter",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, {3.73371834358243*^9, 
   3.733718378072234*^9}, {3.733724321014792*^9, 3.733724321234514*^9}, {
   3.733725713481829*^9, 3.7337257179169006`*^9}, {3.738743081583147*^9, 
   3.7387431057406178`*^9}, {3.7390110432610216`*^9, 3.739011055541664*^9}, {
   3.7469626781382356`*^9, 3.7469626963266125`*^9}, {3.746976881554369*^9, 
   3.746976892227832*^9}},ExpressionUUID->"c08df87e-9e7a-4ccf-8f38-\
a79c3ae260b7"],

Cell[TextData[{
 StyleBox["Calculating mud(s), md(s), mu(s) with uncertainties, at a scale s= \
(2 ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SuperscriptBox[
     RowBox[{"GeV", ")"}], "2"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "dda35c3c-b6fc-4577-82cc-c65828610b9f"],
 StyleBox[". Set s0  to be any value in the region of stability (between 1.8 ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["GeV", "2"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "442cd88d-16c5-45f3-bafa-a92e966f555d"],
 StyleBox[" and 4 ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["GeV", "2"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "289c993b-48b7-4177-ad65-452aaa4e4bea"],
 StyleBox[" for CIPT): for the paper we choose, s0 = 3.3 GeV",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", "2"], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "d2f8bdf1-3da3-4a2a-b0bb-78a204bddd6e"],
 StyleBox[".",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.7337257444040966`*^9, 3.7337257469184127`*^9}, 
   3.7359871146288204`*^9, {3.7387431370316734`*^9, 3.7387431517881856`*^9}, {
   3.739122330634082*^9, 3.739122411506486*^9}, {3.7391224635470486`*^9, 
   3.7391224711382446`*^9}, {3.7391225552673664`*^9, 
   3.7391225764086933`*^9}, {3.7391227130854235`*^9, 3.739122765466962*^9}, {
   3.746976900100757*^9, 3.7469769505459332`*^9}, {3.746976989543645*^9, 
   3.7469770220856466`*^9}, 
   3.7482509696766624`*^9},ExpressionUUID->"dc0ab5e6-1a91-4202-ae89-\
2fd847fc1484"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "s0", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s0", "=", "3.3"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.7387445357696295`*^9, {3.738744669478804*^9, 3.7387447194286776`*^9}, 
   3.738744804317278*^9, {3.738745937678633*^9, 3.738745964982592*^9}, {
   3.73874641219877*^9, 3.7387464207501554`*^9}, 3.738746805583479*^9, {
   3.7387468533743114`*^9, 3.738746854375589*^9}, {3.738748174277948*^9, 
   3.7387482017185755`*^9}, {3.738748503323089*^9, 3.7387485147777195`*^9}, {
   3.7387485624406457`*^9, 3.738748586897251*^9}, 3.7387486205460606`*^9, {
   3.7387493354397497`*^9, 3.7387493423658037`*^9}, {3.7387494483606224`*^9, 
   3.738749500945298*^9}, {3.738749555847316*^9, 3.738749580027539*^9}, {
   3.7387496172273855`*^9, 3.7387496680178285`*^9}, {3.73874977211786*^9, 
   3.738749773810238*^9}, {3.738750563596751*^9, 3.738750617284326*^9}, {
   3.7388382756060047`*^9, 3.7388382757639403`*^9}, {3.738838399302099*^9, 
   3.738838437502906*^9}, {3.738838549874999*^9, 3.7388386055854177`*^9}, {
   3.7388390112006416`*^9, 3.738839137289731*^9}, {3.7388397357722874`*^9, 
   3.7388397598865385`*^9}, {3.7388401076165247`*^9, 
   3.7388401264677196`*^9}, {3.7389103752278996`*^9, 
   3.7389103756346617`*^9}, {3.739009538027402*^9, 3.739009585257942*^9}, {
   3.739009902019081*^9, 3.739009902537589*^9}, 3.7390099412990174`*^9, {
   3.7390100392070484`*^9, 3.7390100919869723`*^9}, {3.739010137213399*^9, 
   3.739010218020259*^9}, {3.7390103094275403`*^9, 3.7390104900727744`*^9}, {
   3.7390106253583345`*^9, 3.7390106311107597`*^9}, {3.7390107129715557`*^9, 
   3.739010762713631*^9}, {3.7390108430601544`*^9, 3.7390108748015366`*^9}, {
   3.739010939176516*^9, 3.739010953567896*^9}, {3.7390123562765856`*^9, 
   3.7390125875020027`*^9}, {3.7390356591086297`*^9, 
   3.7390357715915384`*^9}, {3.739035891032336*^9, 3.7390358917353983`*^9}, {
   3.7391223110086365`*^9, 3.7391223274368153`*^9}, {3.73912242226792*^9, 
   3.73912242590108*^9}, {3.7391224870777063`*^9, 3.7391225091820555`*^9}, {
   3.7391225497223554`*^9, 3.739122552073533*^9}, {3.739122769858096*^9, 
   3.739122815980257*^9}, {3.7391229111812005`*^9, 3.7391229135741186`*^9}, {
   3.739123035538105*^9, 3.7391230636613197`*^9}, {3.7391231812893925`*^9, 
   3.739123240424609*^9}, 3.7397214817526026`*^9, {3.740378996525796*^9, 
   3.7403789985705028`*^9}, 3.7403856246002665`*^9, {3.7403920696219254`*^9, 
   3.740392071406729*^9}, {3.7403938297788386`*^9, 3.740393831250001*^9}, {
   3.7403993021199923`*^9, 3.7403993067436323`*^9}, {3.7404035514848905`*^9, 
   3.7404035531971703`*^9}, 3.740403613663677*^9, {3.7404046674904256`*^9, 
   3.7404046694403973`*^9}, 3.7404052447282376`*^9, {3.740408228983184*^9, 
   3.740408230530414*^9}, 3.740465581409007*^9, {3.74153549584525*^9, 
   3.7415355038047075`*^9}, 3.741542098004038*^9, {3.741542188135928*^9, 
   3.7415421908035326`*^9}, {3.7415428082037086`*^9, 
   3.7415428154192796`*^9}, {3.741543989098339*^9, 3.7415439905941925`*^9}, {
   3.7450334189952974`*^9, 3.7450334431381874`*^9}, {3.74503392948405*^9, 
   3.7450339373699694`*^9}, {3.74504113754676*^9, 3.745041139139145*^9}, 
   3.7456402516271*^9, {3.7458255875556736`*^9, 3.7458256009061007`*^9}, {
   3.746953883588457*^9, 3.74695388359902*^9}, {3.7469770393844023`*^9, 
   3.7469770622462835`*^9}, 3.7472223381021*^9, {3.7472303651588235`*^9, 
   3.7472303655025167`*^9}, {3.7482344745093675`*^9, 3.7482344757101326`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"3e82370c-0e7b-4fc0-973b-53a6f1fc5a79"],

Cell[CellGroupData[{

Cell["Contour Improved Perturbation Theory", "Subsection",
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.733643830538099*^9}, {
   3.733643927349227*^9, 3.733643932023472*^9}, {3.7336440646615667`*^9, 
   3.733644087763543*^9}, 3.7337131664425917`*^9, {3.7337157584555683`*^9, 
   3.7337157630921164`*^9}, {3.734343988227104*^9, 3.7343439953148327`*^9}, {
   3.738931115982826*^9, 3.738931120406772*^9}, {3.746959518586133*^9, 
   3.746959523025174*^9}, {3.746959562356062*^9, 3.746959564916184*^9}, {
   3.746963001389185*^9, 
   3.746963022349036*^9}},ExpressionUUID->"7e585428-dbf5-48a4-b0d6-\
ebb026fafd9b"],

Cell[BoxData[{
 RowBox[{"mudCIPT", "=", 
  RowBox[{
   RowBox[{"CIPTmassFESR", "[", 
    RowBox[{"s0", ",", "aint0", ",", "sint0", ",", 
     RowBox[{"modelBPdR", "[", 
      RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",",
      "kern1", ",", "GluonCon", ",", "1", ",", "d2phi5"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mudErrorCIPT", " ", "=", 
   RowBox[{"MassErrorFESR", "[", 
    RowBox[{"s0", ",", 
     RowBox[{"modelBPdR", "[", 
      RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",",
      "kern1", ",", "CIPTmassFESR", ",", "d2phi5"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"mdCIPT", "=", 
  RowBox[{
   RowBox[{"CIPTmassFESR", "[", 
    RowBox[{"s0", ",", "aint0", ",", "sint0", ",", 
     RowBox[{"modelBPdR", "[", 
      RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",",
      "kern1", ",", "GluonCon", ",", "1", ",", "d2phi5"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mdErrorCIPT", " ", "=", 
   RowBox[{"MassErrorFESRIndv", "[", 
    RowBox[{"s0", ",", 
     RowBox[{"modelBPdR", "[", 
      RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",",
      "kern1", ",", "CIPTmassFESR", ",", "d2phi5", ",", "2"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"muCIPT", "=", 
  RowBox[{
   RowBox[{"CIPTmassFESR", "[", 
    RowBox[{"s0", ",", "aint0", ",", "sint0", ",", 
     RowBox[{"modelBPdR", "[", 
      RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",",
      "kern1", ",", "GluonCon", ",", "1", ",", "d2phi5"}], "]"}], "[", 
   RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"muErrorCIPT", " ", "=", 
  RowBox[{"MassErrorFESRIndv", "[", 
   RowBox[{"s0", ",", 
    RowBox[{"modelBPdR", "[", 
     RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",", 
    "kern1", ",", "CIPTmassFESR", ",", "d2phi5", ",", "3"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.739123298758644*^9, 3.739123303030133*^9}, 
   3.739721485543476*^9, {3.7403857377327456`*^9, 3.7403857397702823`*^9}, {
   3.740392053274428*^9, 3.7403920566276817`*^9}, {3.7403993921540155`*^9, 
   3.7403993941297035`*^9}, 3.740403618138979*^9, {3.7404046733059874`*^9, 
   3.740404674708458*^9}, 3.740405248368745*^9, {3.7404082320933485`*^9, 
   3.740408233878637*^9}, 3.7404655868069*^9, {3.741535506622126*^9, 
   3.74153550813616*^9}, 3.7415410104292*^9, {3.741543994207632*^9, 
   3.741543999318451*^9}, {3.74503348445047*^9, 3.745033498013856*^9}, 
   3.745041146701583*^9, {3.7450429177027626`*^9, 3.745042919437364*^9}, 
   3.7450573678996296`*^9, {3.745062098272608*^9, 3.745062099836091*^9}, 
   3.745640255295534*^9, {3.745825605985608*^9, 3.7458256199859543`*^9}, {
   3.7469538836089697`*^9, 3.7469538836177473`*^9}, {3.7469625555666533`*^9, 
   3.7469625555786223`*^9}, {3.746977084041015*^9, 3.746977124907795*^9}, {
   3.7469771817358418`*^9, 3.7469772102097225`*^9}, {3.746977549960471*^9, 
   3.74697756178187*^9}, {3.746980003545656*^9, 3.7469800087148037`*^9}, {
   3.74698100475502*^9, 3.7469810178071284`*^9}, {3.7469867341883464`*^9, 
   3.74698673594166*^9}, 3.7472129008010497`*^9, {3.7472201092476707`*^9, 
   3.7472201121556835`*^9}, {3.7472206942670827`*^9, 
   3.7472206981736403`*^9}, {3.7472220696508255`*^9, 3.747222071525495*^9}, 
   3.747222236932915*^9, 3.7472222705946517`*^9, {3.747229609012431*^9, 
   3.747229612534877*^9}, {3.7472321799953127`*^9, 3.7472321940177317`*^9}, {
   3.7472411385056367`*^9, 3.7472411405830903`*^9}, 3.74724349902533*^9, {
   3.747555098283206*^9, 3.7475551003695946`*^9}, 3.747557951766926*^9, {
   3.7475718125894375`*^9, 3.747571813775299*^9}, {3.7482344774408174`*^9, 
   3.7482344799009314`*^9}, {3.7486220411784115`*^9, 
   3.7486220454100885`*^9}, {3.748669433361231*^9, 3.748669502168226*^9}, {
   3.7486695846181426`*^9, 3.7486695934455357`*^9}, {3.7486724063072596`*^9, 
   3.74867241339242*^9}, 
   3.754162108227865*^9},ExpressionUUID->"822f91b2-d435-4afe-bc90-\
efc165f0b384"],

Cell["\<\
3.94612
{{3.94612, \"Mass MeV\"}, {-0.206591, \"\[CapitalDelta]\[Alpha]\"}, \
{-0.052108, \"\[CapitalDelta]GG\"}, {0.0173631, \"\[CapitalDelta]s0\"}, \
{3.94588, 3.98061, \"Min s0 and Max s0\"}, {0.084549, \"Model Error\"}, \
{-0.131837, \"Unknown 6-loop PQCD term\"}, {0.265002, \"Total\"}}
5.33259
{{5.33259, \"Mass MeV\"}, {0.44863, \"Total\"}}
2.55964
{{2.55964, \"Mass MeV\"}, {0.454233, \"Total\"}}\
\>", "Text",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7538630883778*^9, {3.7538723538974004`*^9, 3.753872359282927*^9}},
 FontColor->RGBColor[
  0.5, 0, 0.5],ExpressionUUID->"e60ad426-b18f-4ed9-a78e-6c199a40f539"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed Order Perturbation Theory", "Subsection",
 CellChangeTimes->{
  3.733632924827607*^9, 3.7336329667345214`*^9, {3.733633002427688*^9, 
   3.7336330485255623`*^9}, 3.73363317734984*^9, 3.7336372589033456`*^9, {
   3.7336393850508533`*^9, 3.7336394265077577`*^9}, {3.733643496349351*^9, 
   3.7336435114017773`*^9}, {3.7336435884145155`*^9, 3.7336436391674275`*^9}, 
   3.7336436699616137`*^9, {3.7336437122429314`*^9, 3.733643830538099*^9}, {
   3.733643927349227*^9, 3.733643932023472*^9}, {3.7336440646615667`*^9, 
   3.733644087763543*^9}, 3.7337131664425917`*^9, {3.7337157584555683`*^9, 
   3.7337157630921164`*^9}, {3.734343988227104*^9, 3.7343439953148327`*^9}, {
   3.738931115982826*^9, 3.738931120406772*^9}, {3.746959518586133*^9, 
   3.746959523025174*^9}, {3.746959562356062*^9, 3.746959564916184*^9}, {
   3.746963001389185*^9, 
   3.74696305639003*^9}},ExpressionUUID->"c1ff564c-740c-4f63-882e-\
9684c661fb22"],

Cell[BoxData[{
 RowBox[{"mudFOPT", "=", 
  RowBox[{
   RowBox[{"FOPTmassFESR", "[", 
    RowBox[{"s0", ",", "aint0", ",", "sint0", ",", 
     RowBox[{"modelBPdR", "[", 
      RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",",
      "kern1", ",", "GluonCon", ",", "1", ",", "phi5A"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mudErrorFOPT", " ", "=", 
   RowBox[{"MassErrorFESR", "[", 
    RowBox[{"s0", ",", 
     RowBox[{"modelBPdR", "[", 
      RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",",
      "kern1", ",", "FOPTmassFESR", ",", "phi5A"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"mdFOPT", "=", 
  RowBox[{
   RowBox[{"FOPTmassFESR", "[", 
    RowBox[{"s0", ",", "aint0", ",", "sint0", ",", 
     RowBox[{"modelBPdR", "[", 
      RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",",
      "kern1", ",", "GluonCon", ",", "1", ",", "phi5A"}], "]"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mdErrorFOPT", "=", 
   RowBox[{"MassErrorFESRIndv", "[", 
    RowBox[{"s0", ",", 
     RowBox[{"modelBPdR", "[", 
      RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",",
      "kern1", ",", "FOPTmassFESR", ",", "phi5A", ",", "2"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"muFOPT", "=", 
  RowBox[{
   RowBox[{"FOPTmassFESR", "[", 
    RowBox[{"s0", ",", "aint0", ",", "sint0", ",", 
     RowBox[{"modelBPdR", "[", 
      RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",",
      "kern1", ",", "GluonCon", ",", "1", ",", "phi5A"}], "]"}], "[", 
   RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"muErrorFOPT", "=", 
  RowBox[{"MassErrorFESRIndv", "[", 
   RowBox[{"s0", ",", 
    RowBox[{"modelBPdR", "[", 
     RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",", 
    "kern1", ",", "FOPTmassFESR", ",", "phi5A", ",", "3"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.74697713443729*^9, 3.746977144639052*^9}, {
   3.746977212202425*^9, 3.7469772254270744`*^9}, {3.7469775668662453`*^9, 
   3.7469775720554037`*^9}, {3.7469809970346603`*^9, 3.746981023497942*^9}, {
   3.7469814428209405`*^9, 3.7469814808173532`*^9}, {3.7469867498903685`*^9, 
   3.7469867514213085`*^9}, 3.7472129047540393`*^9, {3.747232218246081*^9, 
   3.7472322446908493`*^9}, {3.747234126697817*^9, 3.747234133916276*^9}, {
   3.7472411604110975`*^9, 3.7472411620097876`*^9}, 3.7472435038700676`*^9, {
   3.7475551019623346`*^9, 3.747555103499228*^9}, 3.7475579576172857`*^9, {
   3.747571807709483*^9, 3.747571809804887*^9}, {3.748234494438675*^9, 
   3.7482344959005175`*^9}, {3.748622047493188*^9, 3.7486220503120437`*^9}, {
   3.7486695101478863`*^9, 3.7486695209310527`*^9}, {3.748669601801219*^9, 
   3.748669605164219*^9}, {3.748672398952534*^9, 3.7486724029313755`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"67fae132-1b21-42be-9635-8d5990443d60"],

Cell["\<\
4.01825
{{4.01825, \"Mass MeV\"}, {-0.199707, \"\[CapitalDelta]\[Alpha]\"}, \
{-0.069275, \"\[CapitalDelta]GG\"}, {0.083354, \"\[CapitalDelta]s0\"}, \
{3.96677, 4.13347, \"Min s0 and Max s0\"}, {0.0860946, \"Model Error\"}, \
{-0.278207, \"Unknown 6-loop PQCD term\"}, {0.36938, \"Total\"}}
5.43007
{{5.43007, \"Mass MeV\"}, {0.569984, \"Total\"}}
2.60643
{{2.60643, \"Mass MeV\"}, {0.490622, \"Total\"}}\
\>", "Text",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7538644188392835`*^9, {3.75387239676709*^9, 3.7538724000800858`*^9}},
 FontColor->RGBColor[
  0.5, 0, 0.5],ExpressionUUID->"f2c25e98-27ff-436e-81a3-6d23baf78996"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Convergence", "Title",
 CellFrame->{{0, 0}, {2, 0}},
 CellChangeTimes->{{3.576853680506561*^9, 3.5768536812006006`*^9}, {
  3.746978343073158*^9, 3.7469783447626433`*^9}, {3.7472130841308727`*^9, 
  3.7472130851892295`*^9}},ExpressionUUID->"ea0679d9-284c-4d8a-b782-\
4f4cd61ee446"],

Cell[TextData[{
 StyleBox["The \[Delta]PQCD series is only known up to the ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SuperscriptBox[
     SubscriptBox["\[Alpha]", "s"], "4"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "a1e316e8-471b-40dc-896a-0f088d5d5997"],
 StyleBox[" term and does not appear to converge. In this section we examine \
how this affects the quark masses calculated using Fixed Order Perturbation \
Theory and Contour Improved Perturbation Theory. ",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.746962204504174*^9, 3.7469622095087953`*^9}, {
   3.746962842683345*^9, 3.746962862616059*^9}, {3.7469783483081627`*^9, 
   3.7469785200460463`*^9}, {3.7469786485175924`*^9, 
   3.7469786621880465`*^9}, {3.7469791490884943`*^9, 
   3.7469792749151125`*^9}, {3.747213105669126*^9, 3.7472132670950804`*^9}, {
   3.7472326298859696`*^9, 3.7472326376348686`*^9}, 
   3.7539047303306856`*^9},ExpressionUUID->"121ed997-00bd-4a3c-9e0f-\
dabeec06d169"],

Cell[CellGroupData[{

Cell["Contour Improved Perturbation Theory: Graphing Convergence", "Chapter",
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, {3.73371834358243*^9, 
   3.733718378072234*^9}, {3.733724321014792*^9, 3.733724321234514*^9}, {
   3.733725713481829*^9, 3.7337257179169006`*^9}, {3.738743081583147*^9, 
   3.7387431057406178`*^9}, {3.746962248113589*^9, 3.746962255130948*^9}, {
   3.746978527960885*^9, 3.746978532989442*^9}, {3.74721327067239*^9, 
   3.747213296330044*^9}, {3.7472326118932447`*^9, 
   3.7472326200648236`*^9}},ExpressionUUID->"26debcf9-b2a0-423d-aae0-\
c1698133d488"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "s0", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s0", "=", "3.3"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.747233180112079*^9, 3.747233999244776*^9, {3.7482298238921084`*^9, 
   3.7482298255958695`*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"39dd7a70-53bf-4f77-9f6b-1bd2eb0f318b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "second", " ", "derivative", " ", "of", " ", "the", " ", 
    "pseudoscalar", " ", "correlator", " ", 
    RowBox[{"(", "d2phi5", ")"}], " ", "is", " ", "given", " ", 
    RowBox[{"below", ".", " ", "It"}], " ", "is", " ", "written", " ", "out", 
    " ", "explicitly", " ", "to", " ", 
    RowBox[{"order", ":", 
     RowBox[{
      FormBox[
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Alpha]", "0"], "\[Pi]"], ",", 
        FractionBox["\[Alpha]", "\[Pi]"], ",", " ", 
        FractionBox[
         SuperscriptBox["\[Alpha]", "2"], "\[Pi]"], ",", " ", 
        FractionBox[
         SuperscriptBox["\[Alpha]", "3"], "\[Pi]"], ",", " ", 
        FractionBox[
         SuperscriptBox["\[Alpha]", "4"], "\[Pi]"]}],
       TraditionalForm], " ", "respectively"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"d2phi51", "[", "A_", "]"}], ":=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["ms0", "2"]}], "*", 
       FractionBox["1", 
        RowBox[{"16", "*", 
         SuperscriptBox["Pi", "2"], " "}]], "*", 
       FractionBox["1", "s"], "*", 
       RowBox[{"(", 
        RowBox[{"A", "*", "K0"}], ")"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"d2phi52", "[", "A_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["ms0", "2"]}], "*", 
      FractionBox["1", 
       RowBox[{"16", "*", 
        SuperscriptBox["Pi", "2"], " "}]], "*", 
      FractionBox["1", "s"], "*", 
      RowBox[{"(", 
       RowBox[{"K0", "+", 
        RowBox[{"A", "*", "K1", "*", "a"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"d2phi53", "[", "A_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["ms0", "2"]}], "*", 
      FractionBox["1", 
       RowBox[{"16", "*", 
        SuperscriptBox["Pi", "2"], " "}]], "*", 
      FractionBox["1", "s"], "*", 
      RowBox[{"(", 
       RowBox[{"K0", "+", 
        RowBox[{"K1", "*", "a"}], "+", 
        RowBox[{"A", "*", "K2", "*", 
         SuperscriptBox["a", "2"]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"d2phi54", "[", "A_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["ms0", "2"]}], "*", 
      FractionBox["1", 
       RowBox[{"16", "*", 
        SuperscriptBox["Pi", "2"], " "}]], "*", 
      FractionBox["1", "s"], "*", 
      RowBox[{"(", 
       RowBox[{"K0", "+", 
        RowBox[{"K1", "*", "a"}], "+", 
        RowBox[{"K2", "*", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"A", "*", "K3", "*", 
         SuperscriptBox["a", "3"]}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"d2phi55", "[", "A_", "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["ms0", "2"]}], "*", 
      FractionBox["1", 
       RowBox[{"16", "*", 
        SuperscriptBox["Pi", "2"], " "}]], "*", 
      FractionBox["1", "s"], "*", 
      RowBox[{"(", 
       RowBox[{"K0", "+", 
        RowBox[{"K1", "*", "a"}], "+", 
        RowBox[{"K2", "*", 
         SuperscriptBox["a", "2"]}], "+", 
        RowBox[{"K3", "*", 
         SuperscriptBox["a", "3"]}], "+", 
        RowBox[{"A", "*", "K4", "*", 
         SuperscriptBox["a", "4"]}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7472330095309477`*^9, 3.7472330980244007`*^9}, {
  3.7482345057099524`*^9, 3.748234508837223*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"03e4bce0-50dd-42e8-8f6f-99077483f84f"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Calculating", " ", "the", " ", "quark", " ", "mass", " ", 
     SubscriptBox["m", "ud"]}], ",", " ", 
    RowBox[{"to", " ", "each", " ", "order"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Considering", " ", "\[Delta]PQCD", " ", "up", " ", "to", " ", "term", " ", 
    FormBox[
     FractionBox[
      SuperscriptBox["\[Alpha]", "0"], "\[Pi]"],
     TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mudconverge0", "=", 
     RowBox[{"MassErrorFESR", "[", 
      RowBox[{"s0", ",", 
       RowBox[{"modelBPdR", "[", 
        RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
       ",", "kern1", ",", "CIPTmassFESR", ",", "d2phi51"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Considering", " ", "\[Delta]PQCD", " ", "up", " ", "to", " ", "term", 
     " ", 
     FormBox[
      FractionBox["\[Alpha]", "\[Pi]"],
      TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mudconverge1", "=", 
     RowBox[{"MassErrorFESR", "[", 
      RowBox[{"s0", ",", 
       RowBox[{"modelBPdR", "[", 
        RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
       ",", "kern1", ",", "CIPTmassFESR", ",", "d2phi52"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Considering", " ", "\[Delta]PQCD", " ", "up", " ", "to", " ", "term", 
     " ", 
     FormBox[
      FractionBox[
       SuperscriptBox["\[Alpha]", "2"], "\[Pi]"],
      TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mudconverge2", "=", 
     RowBox[{"MassErrorFESR", "[", 
      RowBox[{"s0", ",", 
       RowBox[{"modelBPdR", "[", 
        RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
       ",", "kern1", ",", "CIPTmassFESR", ",", "d2phi53"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Considering", " ", "\[Delta]PQCD", " ", "up", " ", "to", " ", "term", 
     " ", 
     FormBox[
      FractionBox[
       SuperscriptBox["\[Alpha]", "3"], "\[Pi]"],
      TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mudconverge3", "=", 
     RowBox[{"MassErrorFESR", "[", 
      RowBox[{"s0", ",", 
       RowBox[{"modelBPdR", "[", 
        RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
       ",", "kern1", ",", "CIPTmassFESR", ",", "d2phi54"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Considering", " ", "\[Delta]PQCD", " ", "up", " ", "to", " ", "term", 
     " ", 
     FormBox[
      FractionBox[
       SuperscriptBox["\[Alpha]", "4"], "\[Pi]"],
      TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mudconverge4", "=", 
     RowBox[{"MassErrorFESR", "[", 
      RowBox[{"s0", ",", 
       RowBox[{"modelBPdR", "[", 
        RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
       ",", "kern1", ",", "CIPTmassFESR", ",", "d2phi55"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7472133587503843`*^9, 3.747213359672044*^9}, {
   3.747232858580883*^9, 3.7472328625575113`*^9}, {3.747232942156639*^9, 
   3.7472330026523776`*^9}, {3.7472331473000555`*^9, 
   3.7472334860430045`*^9}, {3.7472336286600423`*^9, 
   3.7472336734886837`*^9}, {3.747233843729905*^9, 3.747233880682917*^9}, 
   3.747234343086096*^9, {3.7472435306826487`*^9, 3.7472435436309147`*^9}, {
   3.7472459816209626`*^9, 3.7472459882034793`*^9}, {3.7475579750177674`*^9, 
   3.7475579790549808`*^9}, 3.747567162984642*^9, {3.7475717972205276`*^9, 
   3.7475718015589533`*^9}, {3.7482345104238048`*^9, 3.748234514643589*^9}, {
   3.748260263130168*^9, 3.748260270479788*^9}, {3.7486220591933994`*^9, 
   3.748622065894202*^9}, {3.7538581109357543`*^9, 3.7538581132228765`*^9}, {
   3.753875620097935*^9, 
   3.7538756256280956`*^9}},ExpressionUUID->"765abd0e-a49f-4f9d-8d36-\
f73d0fdfd997"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Graphing", " ", "the", " ", "quark", " ", "mass", " ", "to", " ", "each", 
    " ", "order"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"convCIPTplot", "=", 
    RowBox[{"ErrorListPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{
             RowBox[{"mudconverge0", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"ErrorBar", "[", 
           RowBox[{
            RowBox[{"mudconverge0", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{
             RowBox[{"mudconverge1", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"ErrorBar", "[", 
           RowBox[{
            RowBox[{"mudconverge1", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{
             RowBox[{"mudconverge2", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"ErrorBar", "[", 
           RowBox[{
            RowBox[{"mudconverge2", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"4", ",", 
            RowBox[{
             RowBox[{"mudconverge3", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"ErrorBar", "[", 
           RowBox[{
            RowBox[{"mudconverge3", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{
             RowBox[{"mudconverge4", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"ErrorBar", "[", 
           RowBox[{
            RowBox[{"mudconverge4", "[", 
             RowBox[{"[", "8", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "}"}], ",", 
      RowBox[{"AxesOrigin", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", 
      RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
        "None", ",", 
         "\"\<\!\(\*SubscriptBox[\(m\), \(ud\)]\)(2 GeV) (MeV)\>\""}], 
        "}"}]}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Automatic", ",", "None"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "1", ",", 
               "\"\<O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(0\)]\))\>\""}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "2", ",", 
               "\"\<O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(1\)]\))\>\""}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "3", ",", 
               "\"\<O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(2\)]\))\>\""}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "4", ",", 
               "\"\<O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(3\)]\))\>\""}], 
              "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
              "5", ",", 
               "\"\< O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(4\)]\))\>\""}], 
              "}"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"Thickness", "[", "0.002", "]"}], ",", "Black"}], "]"}], 
        "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.8", ",", "5.2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2.5", ",", "10.5"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", 
       RowBox[{"Placed", "[", 
        RowBox[{
         RowBox[{"PointLegend", "[", 
          RowBox[{"{", "\"\<CIPT\>\"", "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.82", ",", "0.85"}], "}"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], ",", 
         "\"\<CIPTConvergeGraph.pdf\>\""}], "}"}], "]"}], ",", 
      "convCIPTplot"}], "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7472133587503843`*^9, 3.747213359672044*^9}, {
   3.747232858580883*^9, 3.7472328625575113`*^9}, {3.747232942156639*^9, 
   3.7472330026523776`*^9}, {3.7472331473000555`*^9, 
   3.7472334860430045`*^9}, {3.7472336286600423`*^9, 
   3.7472336734886837`*^9}, {3.747233843729905*^9, 3.747233880682917*^9}, 
   3.747234343086096*^9, {3.7472435306826487`*^9, 3.7472435436309147`*^9}, {
   3.7472459816209626`*^9, 3.7472459882034793`*^9}, {3.7475579750177674`*^9, 
   3.7475579790549808`*^9}, 3.747567162984642*^9, {3.7475717972205276`*^9, 
   3.7475718015589533`*^9}, {3.7482345104238048`*^9, 3.748234514643589*^9}, {
   3.748260263130168*^9, 3.748260270479788*^9}, {3.7486220591933994`*^9, 
   3.748622065894202*^9}, {3.7538581109357543`*^9, 3.7538581132228765`*^9}, {
   3.753875620097935*^9, 3.7538756341839495`*^9}, {3.7538759791138954`*^9, 
   3.753875985689993*^9}, 3.753901743037552*^9, {3.7539019848363113`*^9, 
   3.753901985304846*^9}, {3.7539024990551696`*^9, 3.7539025435693336`*^9}, {
   3.7539027244097123`*^9, 3.7539027367104597`*^9}, {3.753902931214041*^9, 
   3.753902969038168*^9}, {3.75390310431315*^9, 3.753903119172757*^9}, {
   3.7539033265912933`*^9, 3.7539033660277157`*^9}, 3.7539034047997284`*^9, 
   3.7539034384252186`*^9, {3.753903554531141*^9, 3.753903560704258*^9}, {
   3.75390362647583*^9, 3.7539036881785965`*^9}, {3.753903807232227*^9, 
   3.75390381009519*^9}, {3.753903860299867*^9, 3.753903900747218*^9}, {
   3.753904061875015*^9, 3.753904067000744*^9}, 3.7539042028738112`*^9, {
   3.7539044081532965`*^9, 3.7539044485479717`*^9}, 
   3.753904513951565*^9},ExpressionUUID->"2db249fd-f778-4a1d-a36d-\
c48e23caad59"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   TagBox[
    GraphicsBox[{{{}, {{}, 
        {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[0.002], 
         PointBox[{{1., 5.726027038103758}, {2., 4.676085415561478}, {3., 
          4.304670557790019}, {4., 4.09264162183638}, {5., 
          3.9461150263487053`}}], {{
           LineBox[{{1., 7.27202857598396}, {1., 4.180025500223556}}], 
           LineBox[{
            Offset[{1.5, 0}, {1., 7.27202857598396}], 
             Offset[{-1.5, 0}, {1., 7.27202857598396}]}], 
           LineBox[{
            Offset[{1.5, 0}, {1., 4.180025500223556}], 
             Offset[{-1.5, 0}, {1., 4.180025500223556}]}]}, {
           LineBox[{{2., 5.334745106662041}, {2., 4.0174257244609155`}}], 
           LineBox[{
            Offset[{1.5, 0}, {2., 5.334745106662041}], 
             Offset[{-1.5, 0}, {2., 5.334745106662041}]}], 
           LineBox[{
            Offset[{1.5, 0}, {2., 4.0174257244609155`}], 
             Offset[{-1.5, 0}, {2., 4.0174257244609155`}]}]}, {
           LineBox[{{3., 4.666218772544096}, {3., 3.9431223430359426`}}], 
           LineBox[{
            Offset[{1.5, 0}, {3., 4.666218772544096}], 
             Offset[{-1.5, 0}, {3., 4.666218772544096}]}], 
           LineBox[{
            Offset[{1.5, 0}, {3., 3.9431223430359426`}], 
             Offset[{-1.5, 0}, {3., 3.9431223430359426`}]}]}, {
           LineBox[{{4., 4.378202913833942}, {4., 3.807080329838818}}], 
           LineBox[{
            Offset[{1.5, 0}, {4., 4.378202913833942}], 
             Offset[{-1.5, 0}, {4., 4.378202913833942}]}], 
           LineBox[{
            Offset[{1.5, 0}, {4., 3.807080329838818}], 
             Offset[{-1.5, 0}, {4., 3.807080329838818}]}]}, {
           LineBox[{{5., 4.211117130558332}, {5., 3.6811129221390786`}}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 4.211117130558332}], 
             Offset[{-1.5, 0}, {5., 4.211117130558332}]}], 
           LineBox[{
            Offset[{1.5, 0}, {5., 3.6811129221390786`}], 
             Offset[{-1.5, 0}, {5., 
              3.6811129221390786`}]}]}}}, {}}, {}, {}, {}, {}}, InsetBox[
       TemplateBox[{"\"CIPT\""},
        "PointLegend",
        DisplayFunction->(FormBox[
          StyleBox[
           StyleBox[
            PaneBox[
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.07200000000000001], 
                    GrayLevel[0]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.07200000000000001], 
                    GrayLevel[0]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                   AutoDelete -> False, 
                   GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                   GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
               GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}},
                AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
              "Grid"], Alignment -> Left, AppearanceElements -> None, 
             ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
             "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
           False], TraditionalForm]& ),
        Editable->True,
        InterpretationFunction:>(RowBox[{"PointLegend", "[", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                   ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                   RowBox[{"Thickness", "[", "0.002`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                 "]"}], "}"}], ",", 
             RowBox[{"{", #, "}"}], ",", 
             RowBox[{"LegendMarkers", "\[Rule]", 
               RowBox[{"{", 
                 RowBox[{"{", 
                   RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
             RowBox[{"Joined", "\[Rule]", 
               RowBox[{"{", "False", "}"}]}], ",", 
             RowBox[{"LabelStyle", "\[Rule]", 
               RowBox[{"{", "}"}]}], ",", 
             RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
       Scaled[{0.82, 0.85}], ImageScaled[{0.5, 0.5}],
       BaseStyle->{FontSize -> Larger},
       FormatType->StandardForm]},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->{True, True},
     AxesLabel->{None, None},
     AxesOrigin->{0., 0.},
     DisplayFunction->Identity,
     Frame->{{True, True}, {True, True}},
     FrameLabel->{{
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(ud\\)]\\)(2 GeV) (MeV)\"", 
         TraditionalForm], None}, {None, None}},
     FrameStyle->Thickness[Large],
     FrameTicks->{{Automatic, None}, {{{1, 
          FormBox[
          "\"O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(0\\)]\\))\"", 
           TraditionalForm]}, {2, 
          FormBox[
          "\"O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(1\\)]\\))\"", 
           TraditionalForm]}, {3, 
          FormBox[
          "\"O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(2\\)]\\))\"", 
           TraditionalForm]}, {4, 
          FormBox[
          "\"O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(3\\)]\\))\"", 
           TraditionalForm]}, {5, 
          FormBox[
          "\" O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(4\\)]\\))\"", 
           TraditionalForm]}}, None}},
     GridLines->{None, None},
     GridLinesStyle->Directive[
       GrayLevel[0.5, 0.4]],
     ImagePadding->All,
     ImageSize->{353.2000000000001, Automatic},
     Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}},
     PlotRange->{{0.8, 5.2}, {2.5, 10.5}},
     PlotRangeClipping->True,
     PlotRangePadding->{{0, 0}, {0, 0}},
     Ticks->{Automatic, Automatic}],
    InterpretTemplate[Legended[
      Graphics[{{}, {{{}, {
           Hue[0.67, 0.6, 0.6], 
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            Thickness[0.002], 
            GrayLevel[0]], {
            
            Point[{{1., 5.726027038103758}, {2., 4.676085415561478}, {3., 
             4.304670557790019}, {4., 4.09264162183638}, {5., 
             3.9461150263487053`}}], {{
              Line[{{1., 7.27202857598396}, {1., 4.180025500223556}}], 
              Line[{
                Offset[{1.5, 0}, {1., 7.27202857598396}], 
                Offset[{-1.5, 0}, {1., 7.27202857598396}]}], 
              Line[{
                Offset[{1.5, 0}, {1., 4.180025500223556}], 
                Offset[{-1.5, 0}, {1., 4.180025500223556}]}]}, {
              Line[{{2., 5.334745106662041}, {2., 4.0174257244609155`}}], 
              Line[{
                Offset[{1.5, 0}, {2., 5.334745106662041}], 
                Offset[{-1.5, 0}, {2., 5.334745106662041}]}], 
              Line[{
                Offset[{1.5, 0}, {2., 4.0174257244609155`}], 
                Offset[{-1.5, 0}, {2., 4.0174257244609155`}]}]}, {
              Line[{{3., 4.666218772544096}, {3., 3.9431223430359426`}}], 
              Line[{
                Offset[{1.5, 0}, {3., 4.666218772544096}], 
                Offset[{-1.5, 0}, {3., 4.666218772544096}]}], 
              Line[{
                Offset[{1.5, 0}, {3., 3.9431223430359426`}], 
                Offset[{-1.5, 0}, {3., 3.9431223430359426`}]}]}, {
              Line[{{4., 4.378202913833942}, {4., 3.807080329838818}}], 
              Line[{
                Offset[{1.5, 0}, {4., 4.378202913833942}], 
                Offset[{-1.5, 0}, {4., 4.378202913833942}]}], 
              Line[{
                Offset[{1.5, 0}, {4., 3.807080329838818}], 
                Offset[{-1.5, 0}, {4., 3.807080329838818}]}]}, {
              Line[{{5., 4.211117130558332}, {5., 3.6811129221390786`}}], 
              Line[{
                Offset[{1.5, 0}, {5., 4.211117130558332}], 
                Offset[{-1.5, 0}, {5., 4.211117130558332}]}], 
              Line[{
                Offset[{1.5, 0}, {5., 3.6811129221390786`}], 
                
                Offset[{-1.5, 0}, {5., 
                 3.6811129221390786`}]}]}}}}, {}}}, {}, {}, {}, {}}, {
       DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
        AxesOrigin -> {0., 0.}, PlotRange -> {{0.8, 5.2}, {2.5, 10.5}}, 
        PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
        Identity, AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
        AxesLabel -> {None, None}, AxesOrigin -> {0., 0.}, DisplayFunction :> 
        Identity, Frame -> {{True, True}, {True, True}}, 
        FrameLabel -> {{
          "\!\(\*SubscriptBox[\(m\), \(ud\)]\)(2 GeV) (MeV)", None}, {
          None, None}}, FrameStyle -> Thickness[Large], 
        FrameTicks -> {{
          Automatic, 
           None}, {{{1, "O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(0\)]\))"}, {
            2, "O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(1\)]\))"}, {
            3, "O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(2\)]\))"}, {
            4, "O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(3\)]\))"}, {
            5, " O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(4\)]\))"}}, None}}, 
        GridLines -> {None, None}, GridLinesStyle -> Directive[
          GrayLevel[0.5, 0.4]], 
        Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& )}}, PlotRange -> {{0.8, 5.2}, {2.5, 10.5}}, 
        PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
        Ticks -> {Automatic, Automatic}}], 
      Placed[
       Unevaluated[
        PointLegend[{
          Directive[
           PointSize[0.012833333333333334`], 
           AbsoluteThickness[1.6], 
           Thickness[0.002], 
           GrayLevel[0]]}, {"CIPT"}, LegendMarkers -> {{False, Automatic}}, 
         Joined -> {False}, LabelStyle -> {}, LegendLayout -> "Column"]], {
       0.82, 0.85}, Identity]]& ],
    AutoDelete->True,
    Editable->True,
    SelectWithContents->False,
    Selectable->True], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7539045051573954`*^9, 
  3.7539045079687023`*^9}},ExpressionUUID->"1b9b67b9-4fed-483f-9491-\
a6fd931f9f07"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed Order Perturbation Theory: Graphing Convergence ", "Chapter",
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, {3.73371834358243*^9, 
   3.733718378072234*^9}, {3.733724321014792*^9, 3.733724321234514*^9}, {
   3.733725713481829*^9, 3.7337257179169006`*^9}, {3.738743081583147*^9, 
   3.7387431057406178`*^9}, {3.746962248113589*^9, 3.746962255130948*^9}, {
   3.746978527960885*^9, 3.746978532989442*^9}, {3.74721327067239*^9, 
   3.747213296330044*^9}, {3.7472326446202936`*^9, 
   3.7472326501984067`*^9}},ExpressionUUID->"b08b8c75-a92d-4095-a972-\
d28c5159fa77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "pseudoscalar", " ", "correlator", " ", 
    RowBox[{"(", "phi5", ")"}], " ", "is", " ", "given", " ", 
    RowBox[{"below", ".", " ", "It"}], " ", "is", " ", "written", " ", "out", 
    " ", "explicitly", " ", "to", " ", 
    RowBox[{"order", ":", 
     RowBox[{
      FormBox[
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Alpha]", "0"], "\[Pi]"], ",", 
        FractionBox["\[Alpha]", "\[Pi]"], ",", " ", 
        FractionBox[
         SuperscriptBox["\[Alpha]", "2"], "\[Pi]"], ",", " ", 
        FractionBox[
         SuperscriptBox["\[Alpha]", "3"], "\[Pi]"], ",", " ", 
        FractionBox[
         SuperscriptBox["\[Alpha]", "4"], "\[Pi]"]}],
       TraditionalForm], " ", "respectively"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"phi51", "[", "A_", "]"}], "=", " ", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["ms0", "2"]}], "*", 
      FractionBox["s", 
       RowBox[{"16", "*", 
        SuperscriptBox["Pi", "2"], " "}]], "*", "A", "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", "*", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"-", "s"}], 
           SuperscriptBox["muo", "2"]], "]"}]}], " ", "-", "12"}], " ", 
       ")"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phi51A", "[", "A_", "]"}], "=", " ", 
     RowBox[{
      RowBox[{"phi51", "[", "A", "]"}], "/", 
      SuperscriptBox["ms0", "2"]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phi52", "[", "A_", "]"}], "=", " ", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["ms0", "2"]}], "*", 
      FractionBox["s", 
       RowBox[{"16", "*", 
        SuperscriptBox["Pi", "2"], " "}]], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", "*", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"-", "s"}], 
           SuperscriptBox["muo", "2"]], "]"}]}], " ", "-", "12", " ", 
        "\[IndentingNewLine]", "\t", "+", 
        RowBox[{"A", "*", "a", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], "*", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"-", "s"}], 
                SuperscriptBox["muo", "2"]], "]"}], " "}], "2"]}], "+", 
           RowBox[{"34", "*", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}]}], " ", "-", "36.651"}], 
          ")"}]}]}], ")"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phi52A", "[", "A_", "]"}], "=", " ", 
     RowBox[{
      RowBox[{"phi52", "[", "A", "]"}], "/", 
      SuperscriptBox["ms0", "2"]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phi53", "[", "A_", "]"}], "=", " ", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["ms0", "2"]}], "*", 
      FractionBox["s", 
       RowBox[{"16", "*", 
        SuperscriptBox["Pi", "2"], " "}]], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", "*", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"-", "s"}], 
           SuperscriptBox["muo", "2"]], "]"}]}], " ", "-", "12", " ", 
        "\[IndentingNewLine]", "\t", "+", 
        RowBox[{"a", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], "*", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"-", "s"}], 
                SuperscriptBox["muo", "2"]], "]"}], " "}], "2"]}], "+", 
           RowBox[{"34", "*", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}]}], " ", "-", "36.651"}], 
          ")"}]}], "\[IndentingNewLine]", "\t", "+", 
        RowBox[{"A", "*", 
         SuperscriptBox["a", "2"], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8.5", "*", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"-", "s"}], 
                SuperscriptBox["muo", "2"]], "]"}], " "}], "3"]}], "-", 
           RowBox[{"95", "*", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"-", "s"}], 
                SuperscriptBox["muo", "2"]], "]"}], " "}], "2"]}], "+", 
           RowBox[{"275.08", "*", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}]}], "-", "304.79"}], 
          ")"}]}]}], ")"}]}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phi53A", "[", "A_", "]"}], "=", " ", 
     RowBox[{
      RowBox[{"phi53", "[", "A", "]"}], "/", 
      SuperscriptBox["ms0", "2"]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phi54", "[", "A_", "]"}], "=", " ", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["ms0", "2"]}], "*", 
      FractionBox["s", 
       RowBox[{"16", "*", 
        SuperscriptBox["Pi", "2"], " "}]], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", "*", 
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{"-", "s"}], 
           SuperscriptBox["muo", "2"]], "]"}]}], " ", "-", "12", " ", 
        "\[IndentingNewLine]", "\t", "+", 
        RowBox[{"a", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], "*", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"-", "s"}], 
                SuperscriptBox["muo", "2"]], "]"}], " "}], "2"]}], "+", 
           RowBox[{"34", "*", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}]}], " ", "-", "36.651"}], 
          ")"}]}], "\[IndentingNewLine]", "\t", "+", 
        RowBox[{
         SuperscriptBox["a", "2"], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8.5", "*", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"-", "s"}], 
                SuperscriptBox["muo", "2"]], "]"}], " "}], "3"]}], "-", 
           RowBox[{"95", "*", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"-", "s"}], 
                SuperscriptBox["muo", "2"]], "]"}], " "}], "2"]}], "+", 
           RowBox[{"275.08", "*", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}]}], "-", "304.79"}], ")"}]}], 
        "\[IndentingNewLine]", "\t", "+", 
        RowBox[{"A", "*", 
         SuperscriptBox["a", "3"], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "13.813"}], "*", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"-", "s"}], 
                SuperscriptBox["muo", "2"]], "]"}], " "}], "4"]}], "+", 
           RowBox[{"229", "*", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox[
               RowBox[{"-", "s"}], 
               SuperscriptBox["muo", "2"]], "]"}], "3"]}], " ", "-", 
           RowBox[{"1165.4", "*", 
            SuperscriptBox[
             RowBox[{
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"-", "s"}], 
                SuperscriptBox["muo", "2"]], "]"}], " "}], "2"]}], "+", 
           RowBox[{"2795.1", "*", 
            RowBox[{"Log", "[", 
             FractionBox[
              RowBox[{"-", "s"}], 
              SuperscriptBox["muo", "2"]], "]"}]}], "-", "2966.2"}], 
          ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"phi54A", "[", "A_", "]"}], "=", " ", 
     RowBox[{
      RowBox[{"phi54", "[", "A", "]"}], "/", 
      SuperscriptBox["ms0", "2"]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Calculating", " ", "the", " ", "quark", " ", "mass", " ", 
      SubscriptBox["m", "ud"]}], ",", " ", 
     RowBox[{"to", " ", "each", " ", "order"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Considering", " ", "\[Delta]PQCD", " ", "up", " ", "to", " ", "term", 
     " ", 
     FormBox[
      FractionBox[
       SuperscriptBox["\[Alpha]", "0"], "\[Pi]"],
      TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mudconvergeFOPT0", "=", 
     RowBox[{"MassErrorFESR", "[", 
      RowBox[{"s0", ",", 
       RowBox[{"modelBPdR", "[", 
        RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
       ",", "kern1", ",", "FOPTmassFESR", ",", "phi51A"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Considering", " ", "\[Delta]PQCD", " ", "up", " ", "to", " ", "term", 
     " ", 
     FormBox[
      FractionBox["\[Alpha]", "\[Pi]"],
      TraditionalForm]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"mudconvergeFOPT1", "=", 
     RowBox[{"MassErrorFESR", "[", 
      RowBox[{"s0", ",", 
       RowBox[{"modelBPdR", "[", 
        RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
       ",", "kern1", ",", "FOPTmassFESR", ",", "phi52A"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Considering", " ", "\[Delta]PQCD", " ", "up", " ", "to", " ", "term", 
     " ", 
     FormBox[
      FractionBox[
       SuperscriptBox["\[Alpha]", "2"], "\[Pi]"],
      TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mudconvergeFOPT2", "=", 
     RowBox[{"MassErrorFESR", "[", 
      RowBox[{"s0", ",", 
       RowBox[{"modelBPdR", "[", 
        RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
       ",", "kern1", ",", "FOPTmassFESR", ",", "phi53A"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Considering", " ", "\[Delta]PQCD", " ", "up", " ", "to", " ", "term", 
     " ", 
     FormBox[
      FractionBox[
       SuperscriptBox["\[Alpha]", "3"], "\[Pi]"],
      TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mudconvergeFOPT3", "=", 
     RowBox[{"MassErrorFESR", "[", 
      RowBox[{"s0", ",", 
       RowBox[{"modelBPdR", "[", 
        RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
       ",", "kern1", ",", "FOPTmassFESR", ",", "phi54A"}], "]"}]}], ";"}], 
   "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Considering", " ", "\[Delta]PQCD", " ", "up", " ", "to", " ", "term", 
     " ", 
     FormBox[
      FractionBox[
       SuperscriptBox["\[Alpha]", "4"], "\[Pi]"],
      TraditionalForm]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"mudconvergeFOPT4", "=", 
     RowBox[{"MassErrorFESR", "[", 
      RowBox[{"s0", ",", 
       RowBox[{"modelBPdR", "[", 
        RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
       ",", "kern1", ",", "FOPTmassFESR", ",", "phi5A"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.747233123807726*^9, 3.747233123979558*^9}, {
   3.7472335682141457`*^9, 3.7472336175418377`*^9}, {3.747233677823619*^9, 
   3.747233778386299*^9}, {3.7472338201348505`*^9, 3.7472338282908893`*^9}, {
   3.747233884432024*^9, 3.747233890416088*^9}, {3.7472342063236666`*^9, 
   3.747234294167328*^9}, 3.7472343496360483`*^9, {3.7472435362708464`*^9, 
   3.747243540494318*^9}, 3.747246524565432*^9, {3.7472508631207066`*^9, 
   3.7472508732396812`*^9}, {3.7472509922724648`*^9, 3.747251049139411*^9}, 
   3.7472524242472897`*^9, {3.7472524575416417`*^9, 3.7472524841844206`*^9}, {
   3.7475671709812627`*^9, 3.74756717391143*^9}, 3.7475688658163447`*^9, {
   3.747571792358523*^9, 3.747571793736842*^9}, {3.748223560223275*^9, 
   3.7482235741527605`*^9}, {3.748260282742546*^9, 3.748260286460428*^9}, {
   3.748622076213645*^9, 3.7486220859936857`*^9}},
 CellLabel->
  "In[102]:=",ExpressionUUID->"44eb5cd3-32f4-4ff4-b87f-33ecda075065"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Graphing", " ", "the", " ", "quark", " ", "mass", " ", "to", " ", "each", 
    " ", "order"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"convFOPTplot", "=", 
    RowBox[{
     RowBox[{"ErrorListPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"mudconvergeFOPT0", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", 
            RowBox[{
             RowBox[{"mudconvergeFOPT0", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", 
             RowBox[{
              RowBox[{"mudconvergeFOPT1", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", 
            RowBox[{
             RowBox[{"mudconvergeFOPT1", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", 
             RowBox[{
              RowBox[{"mudconvergeFOPT2", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", 
            RowBox[{
             RowBox[{"mudconvergeFOPT2", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"4", ",", 
             RowBox[{
              RowBox[{"mudconvergeFOPT3", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", 
            RowBox[{
             RowBox[{"mudconvergeFOPT3", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"5", ",", 
             RowBox[{
              RowBox[{"mudconvergeFOPT4", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"ErrorBar", "[", 
            RowBox[{
             RowBox[{"mudconvergeFOPT4", "[", 
              RowBox[{"[", "8", "]"}], "]"}], "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], ",", " ", 
       RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
       RowBox[{"FrameLabel", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{
         "None", ",", 
          "\"\<\!\(\*SubscriptBox[\(m\), \(ud\)]\)(2 GeV) (MeV)\>\""}], 
         "}"}]}], ",", 
       RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
       RowBox[{"FrameTicks", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"Automatic", ",", "None"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "1", ",", 
                "\"\<O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(0\)]\))\>\""}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "2", ",", 
                "\"\<O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(1\)]\))\>\""}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "3", ",", 
                "\"\<O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(2\)]\))\>\""}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "4", ",", 
                "\"\<O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(3\)]\))\>\""}], 
               "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
               "5", ",", 
                "\"\< O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(4\)]\))\>\""}], 
               "}"}]}], "}"}], ",", "None"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.002", "]"}], ",", "Gray"}], "]"}], 
         "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.8", ",", "5.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2.5", ",", "10.5"}], "}"}]}], "}"}]}], ",", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{"SwatchLegend", "[", 
           RowBox[{
            RowBox[{"{", "\"\<FOPT\>\"", "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<\[FilledUpTriangle]\>\"", ",", "11"}], "}"}]}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.83", ",", "0.73"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"PlotMarkers", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<\[FilledUpTriangle]\>\"", ",", "11"}], "}"}]}], ",", 
       RowBox[{"Joined", "\[Rule]", "True"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{
       RowBox[{"Line", "[", 
        RowBox[{"pts", ":", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x1_", "?", "NumericQ"}], ",", "_"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"x2_", ",", "_"}], "}"}], ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"_", ",", "_"}], "}"}], "..."}]}], "}"}]}], "]"}], "/;", 
       RowBox[{"x1", "\[NotEqual]", "x2"}]}], "\[Rule]", "Nothing"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"FileNameJoin", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"NotebookDirectory", "[", "]"}], ",", 
         "\"\<FOPTConvergeGraph.pdf\>\""}], "}"}], "]"}], ",", 
      "convFOPTplot"}], "]"}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.747233123807726*^9, 3.747233123979558*^9}, {
   3.7472335682141457`*^9, 3.7472336175418377`*^9}, {3.747233677823619*^9, 
   3.747233778386299*^9}, {3.7472338201348505`*^9, 3.7472338282908893`*^9}, {
   3.747233884432024*^9, 3.747233890416088*^9}, {3.7472342063236666`*^9, 
   3.747234294167328*^9}, 3.7472343496360483`*^9, {3.7472435362708464`*^9, 
   3.747243540494318*^9}, 3.747246524565432*^9, {3.7472508631207066`*^9, 
   3.7472508732396812`*^9}, {3.7472509922724648`*^9, 3.747251049139411*^9}, {
   3.7472524242472897`*^9, 3.7472524298151283`*^9}, 3.747252480362217*^9, {
   3.747567175200982*^9, 3.747567176756854*^9}, 3.7475688599669805`*^9, {
   3.747571788838933*^9, 3.747571790010804*^9}, {3.7482235789701767`*^9, 
   3.748223603796435*^9}, {3.753858074235017*^9, 3.753858096666811*^9}, {
   3.7538754422238846`*^9, 3.7538754528659053`*^9}, {3.7538755734621415`*^9, 
   3.7538755979495926`*^9}, {3.7538756534823036`*^9, 3.7538756909062085`*^9}, 
   3.7539017707563343`*^9, {3.7539022373813066`*^9, 3.753902304781705*^9}, {
   3.7539024408884993`*^9, 3.753902442603998*^9}, 3.753902485934*^9, {
   3.753903017331088*^9, 3.7539030876166425`*^9}, {3.753903154585203*^9, 
   3.7539031939219675`*^9}, {3.753903729703768*^9, 3.753903758565945*^9}, {
   3.75390379041815*^9, 3.7539037932541623`*^9}, {3.753903921161245*^9, 
   3.7539039446587353`*^9}, 3.753904043226642*^9, {3.7539041992799487`*^9, 
   3.753904325677019*^9}, {3.753904364235228*^9, 3.7539043803851585`*^9}},
 CellLabel->
  "In[307]:=",ExpressionUUID->"ed748ccc-d018-4528-873e-3cdac87cc455"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    TagBox[
     GraphicsBox[{{{}, {{{}, {}, 
          {GrayLevel[0.5], PointSize[0.012833333333333334`], Thickness[
           0.002], {
            LineBox[{{1., 9.108973635013209}, {1., 5.5130455358064925`}}], 
            LineBox[{
             Offset[{1.5, 0}, {1., 9.108973635013209}], 
              Offset[{-1.5, 0}, {1., 9.108973635013209}]}], 
            LineBox[{
             Offset[{1.5, 0}, {1., 5.5130455358064925`}], 
              Offset[{-1.5, 0}, {1., 5.5130455358064925`}]}]}, {
            LineBox[{{2., 6.686507424778498}, {2., 4.858742996505565}}], 
            LineBox[{
             Offset[{1.5, 0}, {2., 6.686507424778498}], 
              Offset[{-1.5, 0}, {2., 6.686507424778498}]}], 
            LineBox[{
             Offset[{1.5, 0}, {2., 4.858742996505565}], 
              Offset[{-1.5, 0}, {2., 4.858742996505565}]}]}, {
            LineBox[{{3., 5.5303816923169595`}, {3., 4.2857712946614}}], 
            LineBox[{
             Offset[{1.5, 0}, {3., 5.5303816923169595`}], 
              Offset[{-1.5, 0}, {3., 5.5303816923169595`}]}], 
            LineBox[{
             Offset[{1.5, 0}, {3., 4.2857712946614}], 
              Offset[{-1.5, 0}, {3., 4.2857712946614}]}]}, {
            LineBox[{{4., 4.830300560778536}, {4., 3.9086706758275738`}}], 
            LineBox[{
             Offset[{1.5, 0}, {4., 4.830300560778536}], 
              Offset[{-1.5, 0}, {4., 4.830300560778536}]}], 
            LineBox[{
             Offset[{1.5, 0}, {4., 3.9086706758275738`}], 
              Offset[{-1.5, 0}, {4., 3.9086706758275738`}]}]}, {
            LineBox[{{5., 4.387631126556963}, {5., 3.648871924656744}}], 
            LineBox[{
             Offset[{1.5, 0}, {5., 4.387631126556963}], 
              Offset[{-1.5, 0}, {5., 4.387631126556963}]}], 
            LineBox[{
             Offset[{1.5, 0}, {5., 3.648871924656744}], 
              Offset[{-1.5, 0}, {5., 3.648871924656744}]}]}}}, {
          {GrayLevel[0.5], AbsolutePointSize[6], Thickness[0.002], 
           GeometricTransformationBox[{InsetBox[
              StyleBox["\<\"\[FilledUpTriangle]\"\>",
               StripOnInput->False,
               FontSize->11], {0., 0.}], {}}, {{{1., 7.311009585409851}}, {{
            2., 5.7726252106420315`}}, {{3., 4.90807649348918}}, {{4., 
            4.369485618303055}}, {{5., 
            4.018251525606853}}}]}, {}}}, {}, {}, {}, {}}, InsetBox[
        TemplateBox[{"\"FOPT\""},
         "SwatchLegend",
         DisplayFunction->(FormBox[
           StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.42], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.06545454545454546], 
                    GrayLevel[0.5]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.42], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.06545454545454546], 
                    GrayLevel[0.5]], FontSize -> 11, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}, AspectRatio -> Full, 
                    ImageSize -> {11, 11}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.13636363636363638`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, 
                GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False], TraditionalForm]& ),
         Editable->True,
         InterpretationFunction:>(RowBox[{"SwatchLegend", "[", 
            RowBox[{
              RowBox[{"{", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.002`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.33333333333333337`], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0.5`", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False]}],
                   "]"}], "}"}], ",", 
              RowBox[{"{", #, "}"}], ",", 
              RowBox[{"LegendMarkers", "\[Rule]", 
                RowBox[{"{", 
                  RowBox[{"\"\[FilledUpTriangle]\"", ",", "11"}], "}"}]}], 
              ",", 
              RowBox[{"LabelStyle", "\[Rule]", 
                RowBox[{"{", "}"}]}], ",", 
              RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
        Scaled[{0.83, 0.73}], ImageScaled[{0.5, 0.5}],
        BaseStyle->{FontSize -> Larger},
        FormatType->StandardForm]},
      AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
      Axes->{True, True},
      AxesLabel->{None, None},
      AxesOrigin->{0., 0.},
      DisplayFunction->Identity,
      Frame->{{True, True}, {True, True}},
      FrameLabel->{{
         FormBox[
         "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(ud\\)]\\)(2 GeV) (MeV)\"", 
          TraditionalForm], None}, {None, None}},
      FrameStyle->Thickness[Large],
      FrameTicks->{{Automatic, None}, {{{1, 
           FormBox[
           "\"O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(0\\)]\\))\"", 
            TraditionalForm]}, {2, 
           FormBox[
           "\"O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(1\\)]\\))\"", 
            TraditionalForm]}, {3, 
           FormBox[
           "\"O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(2\\)]\\))\"", 
            TraditionalForm]}, {4, 
           FormBox[
           "\"O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(3\\)]\\))\"", 
            TraditionalForm]}, {5, 
           FormBox[
           "\" O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(4\\)]\\))\"", 
            TraditionalForm]}}, None}},
      GridLines->{None, None},
      GridLinesStyle->Directive[
        GrayLevel[0.5, 0.4]],
      ImagePadding->All,
      ImageSize->{357.9999999999992, Automatic},
      Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), "CopiedValueFunction" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& )}},
      PlotRange->{{0.8, 5.2}, {2.5, 10.5}},
      PlotRangeClipping->True,
      PlotRangePadding->{{0, 0}, {0, 0}},
      Ticks->{Automatic, Automatic}],
     InterpretTemplate[Legended[
       Graphics[{{}, {{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.002], 
             GrayLevel[0.5]], {{{
               Line[{{1., 9.108973635013209}, {1., 5.5130455358064925`}}], 
               Line[{
                 Offset[{1.5, 0}, {1., 9.108973635013209}], 
                 Offset[{-1.5, 0}, {1., 9.108973635013209}]}], 
               Line[{
                 Offset[{1.5, 0}, {1., 5.5130455358064925`}], 
                 Offset[{-1.5, 0}, {1., 5.5130455358064925`}]}]}, {
               Line[{{2., 6.686507424778498}, {2., 4.858742996505565}}], 
               Line[{
                 Offset[{1.5, 0}, {2., 6.686507424778498}], 
                 Offset[{-1.5, 0}, {2., 6.686507424778498}]}], 
               Line[{
                 Offset[{1.5, 0}, {2., 4.858742996505565}], 
                 Offset[{-1.5, 0}, {2., 4.858742996505565}]}]}, {
               Line[{{3., 5.5303816923169595`}, {3., 4.2857712946614}}], 
               Line[{
                 Offset[{1.5, 0}, {3., 5.5303816923169595`}], 
                 Offset[{-1.5, 0}, {3., 5.5303816923169595`}]}], 
               Line[{
                 Offset[{1.5, 0}, {3., 4.2857712946614}], 
                 Offset[{-1.5, 0}, {3., 4.2857712946614}]}]}, {
               Line[{{4., 4.830300560778536}, {4., 3.9086706758275738`}}], 
               Line[{
                 Offset[{1.5, 0}, {4., 4.830300560778536}], 
                 Offset[{-1.5, 0}, {4., 4.830300560778536}]}], 
               Line[{
                 Offset[{1.5, 0}, {4., 3.9086706758275738`}], 
                 Offset[{-1.5, 0}, {4., 3.9086706758275738`}]}]}, {
               Line[{{5., 4.387631126556963}, {5., 3.648871924656744}}], 
               Line[{
                 Offset[{1.5, 0}, {5., 4.387631126556963}], 
                 Offset[{-1.5, 0}, {5., 4.387631126556963}]}], 
               Line[{
                 Offset[{1.5, 0}, {5., 3.648871924656744}], 
                 Offset[{-1.5, 0}, {5., 3.648871924656744}]}]}}}}}, {{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.002], 
             GrayLevel[0.5], 
             AbsolutePointSize[6]], 
            GeometricTransformation[{
              Inset[
               Style["\[FilledUpTriangle]", FontSize -> 11], {0., 
               0.}], {}}, {{{1., 7.311009585409851}}, {{2., 
             5.7726252106420315`}}, {{3., 4.90807649348918}}, {{4., 
             4.369485618303055}}, {{5., 
             4.018251525606853}}}]}, {}}}, {}, {}, {}, {}}, {
        DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
         AxesOrigin -> {0., 0.}, PlotRange -> {{0.8, 5.2}, {2.5, 10.5}}, 
         PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
         Identity, AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
         AxesLabel -> {None, None}, AxesOrigin -> {0., 0.}, DisplayFunction :> 
         Identity, Frame -> {{True, True}, {True, True}}, 
         FrameLabel -> {{
           "\!\(\*SubscriptBox[\(m\), \(ud\)]\)(2 GeV) (MeV)", None}, {
           None, None}}, FrameStyle -> Thickness[Large], 
         FrameTicks -> {{
           Automatic, 
            None}, {{{1, "O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(0\)]\))"}, {
             2, "O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(1\)]\))"}, {
             3, "O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(2\)]\))"}, {
             4, "O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(3\)]\))"}, {
             5, " O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(4\)]\))"}}, None}}, 
         GridLines -> {None, None}, GridLinesStyle -> Directive[
           GrayLevel[0.5, 0.4]], 
         Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), "CopiedValueFunction" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& )}}, PlotRange -> {{0.8, 5.2}, {2.5, 10.5}}, 
         PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
         Ticks -> {Automatic, Automatic}}], 
       Placed[
        Unevaluated[
         SwatchLegend[{
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            Thickness[0.002], 
            GrayLevel[0.5]]}, {"FOPT"}, 
          LegendMarkers -> {"\[FilledUpTriangle]", 11}, LabelStyle -> {}, 
          LegendLayout -> "Column"]], {0.83, 0.73}, Identity]]& ],
     AutoDelete->True,
     Editable->True,
     SelectWithContents->False,
     Selectable->True], ";"}], "*)"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.753904481132821*^9, 3.7539044992346888`*^9}, 
   3.7541201658358135`*^9},ExpressionUUID->"3a7e7059-151f-428e-861a-\
37c89eb29c05"],

Cell[TextData[StyleBox["Comparing FOPT vs CIPT convergence",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.746962204504174*^9, 3.7469622095087953`*^9}, {
   3.746962842683345*^9, 3.746962862616059*^9}, 
   3.7541201581010017`*^9},ExpressionUUID->"bc68e2e5-a685-4dcb-ba82-\
74ccdedf4742"],

Cell[BoxData[{
 RowBox[{"compareconvergence", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"convCIPTplot", ",", "convFOPTplot"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<ConvergeGraph.pdf\>\""}], "}"}], "]"}], ",", 
    "compareconvergence"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7539019268804207`*^9, 3.753901936484897*^9}, {
  3.753902016825836*^9, 3.7539020399228163`*^9}, {3.753902585257583*^9, 
  3.753902608008279*^9}, {3.753903973449955*^9, 3.7539040165721292`*^9}, {
  3.7541201615580764`*^9, 
  3.7541201629355154`*^9}},ExpressionUUID->"3790c322-4ab2-434e-b3e8-\
5a8a224b8f04"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   TagBox[
    GraphicsBox[{{{{}, {{}, 
         {GrayLevel[0], PointSize[0.012833333333333334`], Thickness[0.002], 
          PointBox[{{1., 5.726027038103758}, {2., 4.676085415561478}, {3., 
           4.304670557790019}, {4., 4.09264162183638}, {5., 
           3.9461150263487053`}}], {{
            LineBox[{{1., 7.27202857598396}, {1., 4.180025500223556}}], 
            LineBox[{
             Offset[{1.5, 0}, {1., 7.27202857598396}], 
              Offset[{-1.5, 0}, {1., 7.27202857598396}]}], 
            LineBox[{
             Offset[{1.5, 0}, {1., 4.180025500223556}], 
              Offset[{-1.5, 0}, {1., 4.180025500223556}]}]}, {
            LineBox[{{2., 5.334745106662041}, {2., 4.0174257244609155`}}], 
            LineBox[{
             Offset[{1.5, 0}, {2., 5.334745106662041}], 
              Offset[{-1.5, 0}, {2., 5.334745106662041}]}], 
            LineBox[{
             Offset[{1.5, 0}, {2., 4.0174257244609155`}], 
              Offset[{-1.5, 0}, {2., 4.0174257244609155`}]}]}, {
            LineBox[{{3., 4.666218772544096}, {3., 3.9431223430359426`}}], 
            LineBox[{
             Offset[{1.5, 0}, {3., 4.666218772544096}], 
              Offset[{-1.5, 0}, {3., 4.666218772544096}]}], 
            LineBox[{
             Offset[{1.5, 0}, {3., 3.9431223430359426`}], 
              Offset[{-1.5, 0}, {3., 3.9431223430359426`}]}]}, {
            LineBox[{{4., 4.378202913833942}, {4., 3.807080329838818}}], 
            LineBox[{
             Offset[{1.5, 0}, {4., 4.378202913833942}], 
              Offset[{-1.5, 0}, {4., 4.378202913833942}]}], 
            LineBox[{
             Offset[{1.5, 0}, {4., 3.807080329838818}], 
              Offset[{-1.5, 0}, {4., 3.807080329838818}]}]}, {
            LineBox[{{5., 4.211117130558332}, {5., 3.6811129221390786`}}], 
            LineBox[{
             Offset[{1.5, 0}, {5., 4.211117130558332}], 
              Offset[{-1.5, 0}, {5., 4.211117130558332}]}], 
            LineBox[{
             Offset[{1.5, 0}, {5., 3.6811129221390786`}], 
              Offset[{-1.5, 0}, {5., 
               3.6811129221390786`}]}]}}}, {}}, {}, {}, {}, {}}, {{}, {{{}, \
{}, 
          {GrayLevel[0.5], PointSize[0.012833333333333334`], Thickness[
           0.002], {
            LineBox[{{1., 9.108973635013209}, {1., 5.5130455358064925`}}], 
            LineBox[{
             Offset[{1.5, 0}, {1., 9.108973635013209}], 
              Offset[{-1.5, 0}, {1., 9.108973635013209}]}], 
            LineBox[{
             Offset[{1.5, 0}, {1., 5.5130455358064925`}], 
              Offset[{-1.5, 0}, {1., 5.5130455358064925`}]}]}, {
            LineBox[{{2., 6.686507424778498}, {2., 4.858742996505565}}], 
            LineBox[{
             Offset[{1.5, 0}, {2., 6.686507424778498}], 
              Offset[{-1.5, 0}, {2., 6.686507424778498}]}], 
            LineBox[{
             Offset[{1.5, 0}, {2., 4.858742996505565}], 
              Offset[{-1.5, 0}, {2., 4.858742996505565}]}]}, {
            LineBox[{{3., 5.5303816923169595`}, {3., 4.2857712946614}}], 
            LineBox[{
             Offset[{1.5, 0}, {3., 5.5303816923169595`}], 
              Offset[{-1.5, 0}, {3., 5.5303816923169595`}]}], 
            LineBox[{
             Offset[{1.5, 0}, {3., 4.2857712946614}], 
              Offset[{-1.5, 0}, {3., 4.2857712946614}]}]}, {
            LineBox[{{4., 4.830300560778536}, {4., 3.9086706758275738`}}], 
            LineBox[{
             Offset[{1.5, 0}, {4., 4.830300560778536}], 
              Offset[{-1.5, 0}, {4., 4.830300560778536}]}], 
            LineBox[{
             Offset[{1.5, 0}, {4., 3.9086706758275738`}], 
              Offset[{-1.5, 0}, {4., 3.9086706758275738`}]}]}, {
            LineBox[{{5., 4.387631126556963}, {5., 3.648871924656744}}], 
            LineBox[{
             Offset[{1.5, 0}, {5., 4.387631126556963}], 
              Offset[{-1.5, 0}, {5., 4.387631126556963}]}], 
            LineBox[{
             Offset[{1.5, 0}, {5., 3.648871924656744}], 
              Offset[{-1.5, 0}, {5., 3.648871924656744}]}]}}}, {
          {GrayLevel[0.5], AbsolutePointSize[6], Thickness[0.002], 
           GeometricTransformationBox[{InsetBox[
              StyleBox["\<\"\[FilledUpTriangle]\"\>",
               StripOnInput->False,
               FontSize->11], {0., 0.}], {}}, {{{1., 7.311009585409851}}, {{
            2., 5.7726252106420315`}}, {{3., 4.90807649348918}}, {{4., 
            4.369485618303055}}, {{5., 
            4.018251525606853}}}]}, {}}}, {}, {}, {}, {}}}, {InsetBox[
        TemplateBox[{"\"CIPT\""},
         "PointLegend",
         DisplayFunction->(StyleBox[
           StyleBox[
            PaneBox[
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.07200000000000001], 
                    GrayLevel[0]], {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.462], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.07200000000000001], 
                    GrayLevel[0]], 
                    PointBox[
                    NCache[{
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}]}, {
                    Scaled[{0.5, 0.5}]}]]}}}, AspectRatio -> Full, 
                    ImageSize -> {10, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                   AutoDelete -> False, 
                   GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                   GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
               GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}},
                AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
              "Grid"], Alignment -> Left, AppearanceElements -> None, 
             ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
             "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
           False]& ),
         Editable->True,
         InterpretationFunction:>(RowBox[{"PointLegend", "[", 
            RowBox[{
              RowBox[{"{", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.002`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False]}], 
                  "]"}], "}"}], ",", 
              RowBox[{"{", #, "}"}], ",", 
              RowBox[{"LegendMarkers", "\[Rule]", 
                RowBox[{"{", 
                  RowBox[{"{", 
                    RowBox[{"False", ",", "Automatic"}], "}"}], "}"}]}], ",", 
              RowBox[{"Joined", "\[Rule]", 
                RowBox[{"{", "False", "}"}]}], ",", 
              RowBox[{"LabelStyle", "\[Rule]", 
                RowBox[{"{", "}"}]}], ",", 
              RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
        Scaled[{0.82, 0.85}], ImageScaled[{0.5, 0.5}],
        BaseStyle->{FontSize -> Larger},
        FormatType->StandardForm], InsetBox[
        TemplateBox[{"\"FOPT\""},
         "SwatchLegend",
         DisplayFunction->(StyleBox[
           StyleBox[
            PaneBox[
             TagBox[
              GridBox[{{
                 TagBox[
                  GridBox[{{
                    GraphicsBox[{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.42], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.06545454545454546], 
                    GrayLevel[0.5]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.42], 
                    AbsoluteThickness[1.6], 
                    Thickness[0.06545454545454546], 
                    GrayLevel[0.5]], FontSize -> 11, Plain, StripOnInput -> 
                    False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}, AspectRatio -> Full, 
                    ImageSize -> {11, 11}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.13636363636363638`] -> 
                    Baseline)], #}}, 
                   GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                   AutoDelete -> False, 
                   GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                   GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                   GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.5}}}], "Grid"]}}, 
               GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}},
                AutoDelete -> False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
              "Grid"], Alignment -> Left, AppearanceElements -> None, 
             ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
             "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
           FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
           False]& ),
         Editable->True,
         InterpretationFunction:>(RowBox[{"SwatchLegend", "[", 
            RowBox[{
              RowBox[{"{", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"PointSize", "[", "0.012833333333333334`", "]"}], 
                    ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}], ",", 
                    RowBox[{"Thickness", "[", "0.002`", "]"}], ",", 
                    InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0.5], 
                    RectangleBox[{0, -1}, {2, 1}]}}, DefaultBaseStyle -> 
                    "ColorSwatchGraphics", AspectRatio -> 1, Frame -> True, 
                    FrameStyle -> GrayLevel[0.33333333333333337`], FrameTicks -> 
                    None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 
                    1.35 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                    StyleBox[
                    RowBox[{"GrayLevel", "[", "0.5`", "]"}], NumberMarks -> 
                    False]], Appearance -> None, BaseStyle -> {}, 
                    BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0.5]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0.5], Editable -> False, Selectable -> False]}],
                   "]"}], "}"}], ",", 
              RowBox[{"{", #, "}"}], ",", 
              RowBox[{"LegendMarkers", "\[Rule]", 
                RowBox[{"{", 
                  RowBox[{"\"\[FilledUpTriangle]\"", ",", "11"}], "}"}]}], 
              ",", 
              RowBox[{"LabelStyle", "\[Rule]", 
                RowBox[{"{", "}"}]}], ",", 
              RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
        Scaled[{0.83, 0.73}], ImageScaled[{0.5, 0.5}],
        BaseStyle->{FontSize -> Larger},
        FormatType->StandardForm]}},
     AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
     Axes->{True, True},
     AxesLabel->{None, None},
     AxesOrigin->{0., 0.},
     DisplayFunction->Identity,
     Frame->{{True, True}, {True, True}},
     FrameLabel->{{
        FormBox[
        "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(ud\\)]\\)(2 GeV) (MeV)\"", 
         TraditionalForm], None}, {None, None}},
     FrameStyle->Thickness[Large],
     FrameTicks->{{Automatic, None}, {{{1, 
          FormBox[
          "\"O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(0\\)]\\))\"", 
           TraditionalForm]}, {2, 
          FormBox[
          "\"O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(1\\)]\\))\"", 
           TraditionalForm]}, {3, 
          FormBox[
          "\"O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(2\\)]\\))\"", 
           TraditionalForm]}, {4, 
          FormBox[
          "\"O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(3\\)]\\))\"", 
           TraditionalForm]}, {5, 
          FormBox[
          "\" O(\\!\\(\\*SuperscriptBox[\\(\[Alpha]\\), \\(4\\)]\\))\"", 
           TraditionalForm]}}, None}},
     GridLines->{None, None},
     GridLinesStyle->Directive[
       GrayLevel[0.5, 0.4]],
     ImagePadding->All,
     ImageSize->{364.3999999999992, Automatic},
     Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}},
     PlotRange->{{0.8, 5.2}, {2.5, 10.5}},
     PlotRangeClipping->True,
     PlotRangePadding->{{0, 0}, {0, 0}},
     Ticks->{Automatic, Automatic}],
    InterpretTemplate[Legended[
      Graphics[{{{}, {{{}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.002], 
             GrayLevel[0]], {
             
             Point[{{1., 5.726027038103758}, {2., 4.676085415561478}, {3., 
              4.304670557790019}, {4., 4.09264162183638}, {5., 
              3.9461150263487053`}}], {{
               Line[{{1., 7.27202857598396}, {1., 4.180025500223556}}], 
               Line[{
                 Offset[{1.5, 0}, {1., 7.27202857598396}], 
                 Offset[{-1.5, 0}, {1., 7.27202857598396}]}], 
               Line[{
                 Offset[{1.5, 0}, {1., 4.180025500223556}], 
                 Offset[{-1.5, 0}, {1., 4.180025500223556}]}]}, {
               Line[{{2., 5.334745106662041}, {2., 4.0174257244609155`}}], 
               Line[{
                 Offset[{1.5, 0}, {2., 5.334745106662041}], 
                 Offset[{-1.5, 0}, {2., 5.334745106662041}]}], 
               Line[{
                 Offset[{1.5, 0}, {2., 4.0174257244609155`}], 
                 Offset[{-1.5, 0}, {2., 4.0174257244609155`}]}]}, {
               Line[{{3., 4.666218772544096}, {3., 3.9431223430359426`}}], 
               Line[{
                 Offset[{1.5, 0}, {3., 4.666218772544096}], 
                 Offset[{-1.5, 0}, {3., 4.666218772544096}]}], 
               Line[{
                 Offset[{1.5, 0}, {3., 3.9431223430359426`}], 
                 Offset[{-1.5, 0}, {3., 3.9431223430359426`}]}]}, {
               Line[{{4., 4.378202913833942}, {4., 3.807080329838818}}], 
               Line[{
                 Offset[{1.5, 0}, {4., 4.378202913833942}], 
                 Offset[{-1.5, 0}, {4., 4.378202913833942}]}], 
               Line[{
                 Offset[{1.5, 0}, {4., 3.807080329838818}], 
                 Offset[{-1.5, 0}, {4., 3.807080329838818}]}]}, {
               Line[{{5., 4.211117130558332}, {5., 3.6811129221390786`}}], 
               Line[{
                 Offset[{1.5, 0}, {5., 4.211117130558332}], 
                 Offset[{-1.5, 0}, {5., 4.211117130558332}]}], 
               Line[{
                 Offset[{1.5, 0}, {5., 3.6811129221390786`}], 
                 
                 Offset[{-1.5, 0}, {5., 
                  3.6811129221390786`}]}]}}}}, {}}}, {}, {}, {}, {}}, {{}, \
{{{}, {}, {
            Hue[0.67, 0.6, 0.6], 
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.002], 
             GrayLevel[0.5]], {{{
               Line[{{1., 9.108973635013209}, {1., 5.5130455358064925`}}], 
               Line[{
                 Offset[{1.5, 0}, {1., 9.108973635013209}], 
                 Offset[{-1.5, 0}, {1., 9.108973635013209}]}], 
               Line[{
                 Offset[{1.5, 0}, {1., 5.5130455358064925`}], 
                 Offset[{-1.5, 0}, {1., 5.5130455358064925`}]}]}, {
               Line[{{2., 6.686507424778498}, {2., 4.858742996505565}}], 
               Line[{
                 Offset[{1.5, 0}, {2., 6.686507424778498}], 
                 Offset[{-1.5, 0}, {2., 6.686507424778498}]}], 
               Line[{
                 Offset[{1.5, 0}, {2., 4.858742996505565}], 
                 Offset[{-1.5, 0}, {2., 4.858742996505565}]}]}, {
               Line[{{3., 5.5303816923169595`}, {3., 4.2857712946614}}], 
               Line[{
                 Offset[{1.5, 0}, {3., 5.5303816923169595`}], 
                 Offset[{-1.5, 0}, {3., 5.5303816923169595`}]}], 
               Line[{
                 Offset[{1.5, 0}, {3., 4.2857712946614}], 
                 Offset[{-1.5, 0}, {3., 4.2857712946614}]}]}, {
               Line[{{4., 4.830300560778536}, {4., 3.9086706758275738`}}], 
               Line[{
                 Offset[{1.5, 0}, {4., 4.830300560778536}], 
                 Offset[{-1.5, 0}, {4., 4.830300560778536}]}], 
               Line[{
                 Offset[{1.5, 0}, {4., 3.9086706758275738`}], 
                 Offset[{-1.5, 0}, {4., 3.9086706758275738`}]}]}, {
               Line[{{5., 4.387631126556963}, {5., 3.648871924656744}}], 
               Line[{
                 Offset[{1.5, 0}, {5., 4.387631126556963}], 
                 Offset[{-1.5, 0}, {5., 4.387631126556963}]}], 
               Line[{
                 Offset[{1.5, 0}, {5., 3.648871924656744}], 
                 Offset[{-1.5, 0}, {5., 3.648871924656744}]}]}}}}}, {{
            Directive[
             PointSize[0.012833333333333334`], 
             AbsoluteThickness[1.6], 
             Thickness[0.002], 
             GrayLevel[0.5], 
             AbsolutePointSize[6]], 
            GeometricTransformation[{
              Inset[
               Style["\[FilledUpTriangle]", FontSize -> 11], {0., 
               0.}], {}}, {{{1., 7.311009585409851}}, {{2., 
             5.7726252106420315`}}, {{3., 4.90807649348918}}, {{4., 
             4.369485618303055}}, {{5., 
             4.018251525606853}}}]}, {}}}, {}, {}, {}, {}}}, {
       DisplayFunction -> Identity, PlotRangePadding -> {{0, 0}, {0, 0}}, 
        AxesOrigin -> {0., 0.}, PlotRange -> {{0.8, 5.2}, {2.5, 10.5}}, 
        PlotRangeClipping -> True, ImagePadding -> All, DisplayFunction -> 
        Identity, AspectRatio -> GoldenRatio^(-1), Axes -> {True, True}, 
        AxesLabel -> {None, None}, AxesOrigin -> {0., 0.}, DisplayFunction :> 
        Identity, Frame -> {{True, True}, {True, True}}, 
        FrameLabel -> {{
          "\!\(\*SubscriptBox[\(m\), \(ud\)]\)(2 GeV) (MeV)", None}, {
          None, None}}, FrameStyle -> Thickness[Large], 
        FrameTicks -> {{
          Automatic, 
           None}, {{{1, "O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(0\)]\))"}, {
            2, "O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(1\)]\))"}, {
            3, "O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(2\)]\))"}, {
            4, "O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(3\)]\))"}, {
            5, " O(\!\(\*SuperscriptBox[\(\[Alpha]\), \(4\)]\))"}}, None}}, 
        GridLines -> {None, None}, GridLinesStyle -> Directive[
          GrayLevel[0.5, 0.4]], 
        Method -> {"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), "CopiedValueFunction" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& )}}, PlotRange -> {{0.8, 5.2}, {2.5, 10.5}}, 
        PlotRangeClipping -> True, PlotRangePadding -> {{0, 0}, {0, 0}}, 
        Ticks -> {Automatic, Automatic}}], 
      Placed[
       Unevaluated[
        Unevaluated[
         SwatchLegend[{
           Directive[
            PointSize[0.012833333333333334`], 
            AbsoluteThickness[1.6], 
            Thickness[0.002], 
            GrayLevel[0.5]]}, {"FOPT"}, 
          LegendMarkers -> {"\[FilledUpTriangle]", 11}, LabelStyle -> {}, 
          LegendLayout -> "Column"]]], {0.83, 0.73}, Identity]]& ],
    AutoDelete->True,
    Editable->True,
    SelectWithContents->False,
    Selectable->True], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.753904482115601*^9, 
  3.7539044961011734`*^9}},ExpressionUUID->"b9fd7c4e-0697-4e1d-bd9a-\
2385273bc7a1"],

Cell[TextData[StyleBox["From the above graph one can see that the quark mass \
converges quicker when using the CIPT method. Therefore, CIPT places less \
importance on the unknown higher order terms in the \[Delta]PQCD series, \
thereby reducing this uncertainty. \nThe quark masses are calculated with a \
lower overall uncertainty in CIPT. ",
 FontColor->GrayLevel[0.5]]], "Text",
 CellChangeTimes->{{3.746976716845664*^9, 3.7469768165431385`*^9}, {
   3.746979348058573*^9, 3.746979377555716*^9}, {3.7469794212120075`*^9, 
   3.746979529361883*^9}, {3.746980528982936*^9, 3.7469806163254375`*^9}, {
   3.746982243214006*^9, 3.7469822741702485`*^9}, {3.7472134086874795`*^9, 
   3.747213536656541*^9}, {3.747233921124612*^9, 3.747233944784727*^9}, {
   3.7475688526395726`*^9, 3.747568854757909*^9}, 3.753904861215008*^9, {
   3.7541201923981056`*^9, 3.7541202294139605`*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"aa62a613-0e5b-4549-84e2-60ac73f5996d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparisons", "Title",
 CellFrame->{{0, 0}, {2, 0}},
 CellChangeTimes->{{3.576853680506561*^9, 3.5768536812006006`*^9}, {
  3.746978343073158*^9, 
  3.7469783447626433`*^9}},ExpressionUUID->"b59474f6-4d3d-4f66-a5f9-\
214fa2b99797"],

Cell[TextData[{
 StyleBox["This section explores how the light quark mass changes if one \
uses: a different kernel, the full hadronic spectral function beyond the \
chiral limit, or if one Taylor expands \[Sqrt]\[Delta]PQCD in order to \
examine the convergence of the series. Since Contour Improved Perturbation \
Theory is our method of choice, we only use CIPT to examine the effects on ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "ud"], "(", "s", ")"}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "92f6d944-a339-4e6a-bc94-f0a507cd6b8b"],
 StyleBox[" these changes will have.",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.746962204504174*^9, 3.7469622095087953`*^9}, {
  3.746962842683345*^9, 3.746962862616059*^9}, {3.7469783483081627`*^9, 
  3.7469785200460463`*^9}, {3.7469786485175924`*^9, 3.7469786621880465`*^9}, {
  3.7469791490884943`*^9, 3.7469792749151125`*^9}, {3.7482603260221167`*^9, 
  3.748260352211333*^9}},ExpressionUUID->"8fd89c6e-a8a0-49e9-83df-\
43fa62bc9ba7"],

Cell[CellGroupData[{

Cell["Using different kernels", "Chapter",
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, {3.73371834358243*^9, 
   3.733718378072234*^9}, {3.733724321014792*^9, 3.733724321234514*^9}, {
   3.733725713481829*^9, 3.7337257179169006`*^9}, {3.738743081583147*^9, 
   3.7387431057406178`*^9}, {3.746962248113589*^9, 3.746962255130948*^9}, {
   3.746978527960885*^9, 3.746978532989442*^9}, {3.754152101549855*^9, 
   3.7541521088473024`*^9}},ExpressionUUID->"d53e4a44-0d3c-45e5-af73-\
0ee1391c40bd"],

Cell[TextData[{
 StyleBox["Various different kernels can be used in order to quench the \
hadronic resonances. Here we explore the effect of several different \
integration kernels on the stability of the quark mass. The first kernel (a), \
quenches the hadronic resonances at the two resonance peaks: ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["P", "5"], "(", "s", ")"}],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "4b24d394-b53d-472b-92e7-671fb5df4e1c"],
 StyleBox[" = ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "-", 
    RowBox[{
     SubscriptBox["a", "0"], "s"}], "-", 
    RowBox[{
     SubscriptBox["a", "1"], 
     SuperscriptBox["s", "2"]}]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "42b7b396-5630-4d69-b294-12050c363dfd"],
 StyleBox[". This is the standard kernel which has been used before in \
determining the up- and down- quark masses. Source: Dominguez, Nasrallah, \
Rontsch, Schilcher, \[OpenCurlyQuote]Up- and down- quark masses from \
finite-energy QCD sum rules to five loops\[CloseCurlyQuote] (2009). The \
second kernel (b), quenches the hadronic resonances at the two pionic \
resonance masses and at ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["s", "0"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "54eab710-0b52-453b-9341-3708abcd99b7"],
 StyleBox[": ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["P", "5"], "(", "s", ")"}],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "15c8a778-7e87-48f0-a882-88a9ed7f1217"],
 StyleBox[" = ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "-", 
      SuperscriptBox[
       SubscriptBox["m", "\[Pi]1"], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"s", "-", 
      SuperscriptBox[
       SubscriptBox["m", "\[Pi]2"], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["s", "0"], "-", "s"}], ")"}]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "f2f990ed-e505-4e24-868c-b8a6107c48e2"],
 StyleBox[". This is a pinched kernel which has been previously suggested to \
counteract potential duality violations . Source: Bodenstein, Dominguez, \
Schilcher, \[OpenCurlyQuote]Strange quark mass from sum rules with improved \
perturbative QCD convergence\[CloseCurlyQuote] (2013). The third kernel (c), \
is the optimal kernel: ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["P", "5"], "(", "s", ")"}],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "6788945d-7daa-49f7-9955-c314e7ebea91"],
 StyleBox[" = ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    StyleBox[
     RowBox[{
      RowBox[{
       RowBox[{"s", "-", "a"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        SubscriptBox["s", "0"]}], ")"}]}],
     FontColor->GrayLevel[0.5]]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "312af69a-7249-424e-bdb2-e14fd0a25c7a"],
 StyleBox[" , which is explored in detail, earlier in this notebook. ",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.746962204504174*^9, 3.7469622095087953`*^9}, {
   3.746962842683345*^9, 3.746962862616059*^9}, 3.746980150417979*^9, {
   3.7469801914582624`*^9, 3.746980479753544*^9}, {3.7541521789746265`*^9, 
   3.7541521797067375`*^9}, {3.754152820660122*^9, 3.754152822648114*^9}, {
   3.754155603011283*^9, 3.754155642194086*^9}, {3.7541557320712233`*^9, 
   3.754155793898613*^9}, {3.754155829200156*^9, 3.7541559794191217`*^9}, {
   3.754156039573146*^9, 3.754156043387351*^9}, {3.7541564923233676`*^9, 
   3.754156509147982*^9}, {3.7541599111303716`*^9, 
   3.754159912701536*^9}},ExpressionUUID->"5f7885ca-efd0-43d5-bba8-\
139aba784522"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     RowBox[{
      SubscriptBox["P", "5"], "(", "s", ")"}], "=", " ", 
     RowBox[{"1", "-", 
      RowBox[{
       SubscriptBox["a", "0"], "s"}], "-", 
      RowBox[{
       SubscriptBox["a", "1"], 
       SuperscriptBox["s", "2"]}]}]}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"a0C", "=", " ", "0.896"}], ";", 
    RowBox[{"a1C", " ", "=", " ", 
     RowBox[{"-", "0.1802"}]}], " ", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"kern2", "[", 
      RowBox[{"s_", ",", "s0_"}], "]"}], " ", ":=", " ", 
     RowBox[{"1", "-", " ", 
      RowBox[{"a0C", "*", "s"}], "-", 
      RowBox[{"a1C", "*", 
       SuperscriptBox["s", "2"]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ciptdifkerneldata", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{
          RowBox[{"CIPTmassFESR", "[", 
           RowBox[{"i", ",", "aint0", ",", "sint0", ",", 
            RowBox[{"modelBPdR", "[", 
             RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], 
             "]"}], ",", "kern2", ",", "GluonCon", ",", "1", ",", "d2phi5"}], 
           "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4.0", ",", "0.1"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"ciptplot2", "=", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"{", "ciptdifkerneldata", "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(s\), \(0\)]\) \
(\!\(\*SuperscriptBox[\(GeV\), \(2\)]\))\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(m\), \(ud\)]\)(2 GeV) (MeV)\>\""}], 
        "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Black"}], "]"}], 
         ",", " ", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Black"}], "]"}]}], 
        "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.45", ",", "4.05"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7469804836571083`*^9, 3.7469804870241065`*^9}, {
   3.7469806431257896`*^9, 3.74698066617517*^9}, {3.746980706350766*^9, 
   3.746980823307098*^9}, 3.746982918015355*^9, {3.7469830411651297`*^9, 
   3.746983043001253*^9}, {3.74698676317286*^9, 3.7469867649321904`*^9}, 
   3.7472129118673725`*^9, {3.747232258839012*^9, 3.7472322594794865`*^9}, {
   3.747246535898261*^9, 3.747246537935729*^9}, 3.7472477541878986`*^9, 
   3.7475468125347147`*^9, {3.7475688770423326`*^9, 3.747568879951556*^9}, 
   3.747570232525261*^9, {3.7475717838951483`*^9, 3.7475717853482676`*^9}, {
   3.748201270019428*^9, 3.7482012707050486`*^9}, {3.7541560762763023`*^9, 
   3.7541561256461997`*^9}, {3.7541562552597747`*^9, 3.754156257397193*^9}, 
   3.754159655858013*^9},ExpressionUUID->"499edfdb-b824-40b4-b692-\
c5fd92d999c6"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   FormBox[
    RowBox[{
     RowBox[{
      SubscriptBox["P", "5"], "(", "s", ")"}], "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", 
        SuperscriptBox[
         SubscriptBox["m", "\[Pi]1"], "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        SuperscriptBox[
         SubscriptBox["m", "\[Pi]2"], "2"]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["s", "0"], "-", "s"}], ")"}]}]}],
    TraditionalForm], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"kern3", "[", 
      RowBox[{"s_", ",", "s0_"}], "]"}], ":=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"s", "-", 
        SuperscriptBox["mpi1", "2"]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        SuperscriptBox["mpi2", "2"]}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"s0", "-", "s"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ciptdifkerneldata3", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{
          RowBox[{"CIPTmassFESR", "[", 
           RowBox[{"i", ",", "aint0", ",", "sint0", ",", 
            RowBox[{"modelBPdR", "[", 
             RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], 
             "]"}], ",", "kern3", ",", "GluonCon", ",", "1", ",", "d2phi5"}], 
           "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "4.0", ",", "0.1"}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"ciptplot3", "=", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"{", "ciptdifkerneldata3", "}"}], ",", 
      RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
      RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(s\), \(0\)]\) \
(\!\(\*SuperscriptBox[\(GeV\), \(2\)]\))\>\"", ",", 
         "\"\<\!\(\*SubscriptBox[\(m\), \(ud\)]\)(2 GeV) (MeV)\>\""}], 
        "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Black"}], "]"}], 
         ",", " ", 
         RowBox[{"Directive", "[", 
          RowBox[{
           RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Black"}], "]"}]}], 
        "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1.45", ",", "4.05"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.7469804836571083`*^9, 3.7469804870241065`*^9}, {
   3.7469806431257896`*^9, 3.74698066617517*^9}, {3.746980706350766*^9, 
   3.746980823307098*^9}, 3.746982918015355*^9, {3.7469830411651297`*^9, 
   3.746983043001253*^9}, {3.74698676317286*^9, 3.7469867649321904`*^9}, 
   3.7472129118673725`*^9, {3.747232258839012*^9, 3.7472322594794865`*^9}, {
   3.747246535898261*^9, 3.747246537935729*^9}, 3.7472477541878986`*^9, 
   3.7475468125347147`*^9, {3.7475688770423326`*^9, 3.747568879951556*^9}, 
   3.747570232525261*^9, {3.7475717838951483`*^9, 3.7475717853482676`*^9}, {
   3.748201270019428*^9, 3.7482012707050486`*^9}, {3.754152432913746*^9, 
   3.7541525193013415`*^9}, {3.754152689950248*^9, 3.7541527036858196`*^9}, 
   3.7541560615984035`*^9, {3.7541561023124948`*^9, 3.7541561540604696`*^9}, 
   3.7541562043159637`*^9, 3.7541562623909945`*^9, 3.754159150520132*^9, 
   3.7541592195465403`*^9, {3.754159654574398*^9, 
   3.754159658212401*^9}},ExpressionUUID->"60967b6b-7053-4c41-a970-\
81df3a5da07c"],

Cell[BoxData[{
 RowBox[{"comparekernels", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"ciptplot", ",", "ciptplot2", ",", "ciptplot3", ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<\!\(\*StyleBox[\"(\",FontColor->GrayLevel[0]]\)\!\(\*StyleBox[\"\
a\",FontColor->GrayLevel[0]]\)\!\(\*StyleBox[\")\",FontColor->GrayLevel[0]]\)\
\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"3.25", ",", "4.7"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<\!\(\*StyleBox[\"(\",FontColor->GrayLevel[0]]\)\!\(\*StyleBox[\"\
b\",FontColor->GrayLevel[0]]\)\!\(\*StyleBox[\")\",FontColor->GrayLevel[0]]\)\
\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"3.25", ",", "4.34"}], "}"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
        "\"\<\!\(\*StyleBox[\"(\",FontColor->GrayLevel[0]]\)\!\(\*StyleBox[\"\
c\",FontColor->GrayLevel[0]]\)\!\(\*StyleBox[\")\",FontColor->GrayLevel[0]]\)\
\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"3.25", ",", "3.84"}], "}"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"FileNameJoin", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], ",", 
       "\"\<KernelGraph.pdf\>\""}], "}"}], "]"}], ",", "comparekernels"}], 
   "]"}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.754156207259761*^9, 3.7541562265077977`*^9}, {
   3.7541564362582664`*^9, 3.754156458393663*^9}, {3.7541565160059423`*^9, 
   3.7541565286186743`*^9}, {3.7541565593713937`*^9, 
   3.7541565641308193`*^9}, {3.754156602896923*^9, 3.754156932522065*^9}, {
   3.7541569822601585`*^9, 3.7541569995201797`*^9}, 3.754157035213565*^9, {
   3.754157222570715*^9, 3.754157243096402*^9}, {3.7541576387161446`*^9, 
   3.754157842902564*^9}, {3.7541581012328854`*^9, 3.754158183858326*^9}, {
   3.754158324384872*^9, 3.7541584060737267`*^9}, {3.754158549114809*^9, 
   3.754158603388649*^9}, {3.7541588112856073`*^9, 3.7541588675977726`*^9}, {
   3.754158916871256*^9, 3.754158953987317*^9}, {3.7541589973860264`*^9, 
   3.7541590108418627`*^9}, {3.7541591572294273`*^9, 
   3.7541596478209004`*^9}, {3.7541602196627474`*^9, 3.754160259144182*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"f75db863-6f3b-4ac2-8b35-c826a3923179"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   GraphicsBox[{{{}, {{}, {}, 
       {GrayLevel[0], PointSize[
         NCache[
          Rational[7, 360], 0.019444444444444445`]], Thickness[0.004], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEf7O+1NyQqzxB2mDUTBD7aH6p9+MmHS9jBGAw+
26fa/v9R2yvkcPYMCHyx3zDpSPlVeSGHNDD4Zt9rnBWrcUDQAWLeD3ufDTEn
T+cKQs37aZ/jmHTGXUPQwQRs3m/7u/WsPOfeCUDN+2Ov+Vzl5Ib9AlDz/tnf
5bH36p8hADWPweHCoqcGWuUw9QwOpXPsHd9FCkDNZ3RwuLvk9kd7mH4mh7B/
Oi77NASg9jE72M5ycZEXgZnH4uBlnsPCwgQzj8VBza5I6eYTfqh5rA7TzMwU
9p7ih5rH5nDhVojbrq38UPPYHVZNKrh5aCk/1DwOh0VBtxcsmcUPNY/DYeW1
uwt+ToaZx+mwQzZ0ttZEfod0sHlcDv/inQ8umQgzj9vh2gF7Qc+pMPN4HJwi
A1fvmwMzj8fhgKvYj6CVMPN4HarflSybtwdmHp/DpRcz1DxvwMzjd3jgENj2
6y/MPAGHvU6SPZvFBRwA3unE2g==
         "]]}}, {}, {}, {}, {}}, {{}, {{}, {}, 
       {GrayLevel[0], PointSize[
         NCache[
          Rational[7, 360], 0.019444444444444445`]], Thickness[0.004], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEf7Nefln14cqqgw6yZIPDRvj+secdFY0EHYzD4
bJ/4996ra28EHM6eAYEv9kvTvAyb9gg4pIHBN/tFTyMXq80XcICY98O+qDy6
etcEAah5P+1lp9s8ud8t4GACNu+3PYP8j4NFXTDz/tgHpv0p4e2EmffP3rV1
+pnETph5DA4vHR99de2HqWdwSPJl1Y6ZCzOf0WH1jsKy9i0w/UwOz6uNfjZd
gdnH7LDl64cTUX9g5rE4PNA+c3muliDUPBaHCoMbL1NiYf5ndZB/KxTrMUkQ
ah6bg43At/CIY4JQ89gdNu72rDf4Jgg1j8Oh9f++ZB85Iah5HA6MPjk3D1sL
Qc3jdJhhIbzMwlfIIR1sHpeDSjh/7oogIah53A4JG5pqn3sJQc3jcbB9y3tl
uiHMPB4HnVwmQQVGmHm8DiJPA0+/3ioINY/PQdrqweSN/jD38Ts82sUixnMR
5l8BB1mR7YINdgIOAIa0wkg=
         "]]}}, {}, {}, {}, {}}, {{}, {{}, {}, 
       {GrayLevel[0], PointSize[
         NCache[
          Rational[7, 360], 0.019444444444444445`]], Thickness[0.004], 
        LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEf7K+uKJwsIC3iMGsmCHy0f+Ya8LBri7CDMRh8
tm8JjzdPixV2OHsGBL7YH3hmlBcoLOyQBgbf7OeqG3zsuiLkADHvh71HXMmM
hfOFoOb9tF+9bJWhfbGQgwnYvN/2ZT1ftzH7CUHN+2N/cvvZFZP1hKDm/bP/
+Dcm/JYwzDwGh+UTc/L1/wpC1TM4THM+EGP9ShBqPqODxIqwN6duCUL1MzkY
1Gd6bD4nCLWP2eFUU0730aOCUPNYHPYvNNY4tR9mHouDgeL6gPo9MPNYHVb9
CYyfsRtmHpuDWdqMhXv3wMxjd2A4Eb+vZz/MPA4Hy5TembMOw8zjcHjyNMSv
4gTMPE4HpxlHM/acFXRIB5vH5aBq2R3JcxlmHrdD43F7I8kbMPN4HEwe5ut3
3oGZx+NQwj3J4eF9mHm8Di1f9ZMaH8LM43M4Of3JonUPYObxO4TNmtUz/w7M
PAGHI5cKdrZdEXQAAMrKyWU=
         "]]}}, {}, {}, {}, {}}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{1.4629999999999999`, 3.015},
    DisplayFunction->Identity,
    Epilog->{
      InsetBox[
       FormBox[
       "\"\\!\\(\\*StyleBox[\\\"(\\\",FontColor->GrayLevel[0]]\\)\\!\\(\\*\
StyleBox[\\\"a\\\",FontColor->GrayLevel[0]]\\)\\!\\(\\*StyleBox[\\\")\\\",\
FontColor->GrayLevel[0]]\\)\"", TraditionalForm], {3.25, 4.7}], 
      InsetBox[
       FormBox[
       "\"\\!\\(\\*StyleBox[\\\"(\\\",FontColor->GrayLevel[0]]\\)\\!\\(\\*\
StyleBox[\\\"b\\\",FontColor->GrayLevel[0]]\\)\\!\\(\\*StyleBox[\\\")\\\",\
FontColor->GrayLevel[0]]\\)\"", TraditionalForm], {3.25, 4.34}], 
      InsetBox[
       FormBox[
       "\"\\!\\(\\*StyleBox[\\\"(\\\",FontColor->GrayLevel[0]]\\)\\!\\(\\*\
StyleBox[\\\"c\\\",FontColor->GrayLevel[0]]\\)\\!\\(\\*StyleBox[\\\")\\\",\
FontColor->GrayLevel[0]]\\)\"", TraditionalForm], {3.25, 3.84}]},
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(ud\\)]\\)(2 GeV) (MeV)\"", 
        TraditionalForm], None}, {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(s\\), \\(0\\)]\\) \
(\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\))\"", TraditionalForm], None}},
    FrameStyle->Thickness[Large],
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->{385.2000000000003, Automatic},
    Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{{1.45, 4.05}, {3, 6}},
    PlotRangeClipping->True,
    PlotRangePadding->{{0, 0}, {0, 0}},
    Ticks->{Automatic, Automatic}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.754160264560535*^9, 
  3.7541602681216726`*^9}},ExpressionUUID->"e0315a9b-0b91-4f9b-b813-\
be27687f7d9c"],

Cell[TextData[{
 StyleBox["In the above graph: (a) ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["P", "5"], "(", "s", ")"}],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "275deb2d-2fb1-49ee-a4ef-9e75323f3201"],
 StyleBox[" = ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "-", 
    RowBox[{
     SubscriptBox["a", "0"], "s"}], "-", 
    RowBox[{
     SubscriptBox["a", "1"], 
     SuperscriptBox["s", "2"]}]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "f2d00782-90da-4542-b6ae-4e2e764600a6"],
 StyleBox[", (b) ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["P", "5"], "(", "s", ")"}],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "ef4a24d2-63aa-45a8-8cdb-b47eb59de844"],
 StyleBox[" = ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "-", 
      SuperscriptBox[
       SubscriptBox["m", "\[Pi]1"], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"s", "-", 
      SuperscriptBox[
       SubscriptBox["m", "\[Pi]2"], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["s", "0"], "-", "s"}], ")"}]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "6b3e0a66-b20d-46fa-93b0-b751744ac690"],
 " ",
 StyleBox["and (c) ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["P", "5"], "(", "s", ")"}],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "3f590456-5dc6-4d46-9ee7-fbc925450e32"],
 StyleBox[" = ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    StyleBox[
     RowBox[{
      RowBox[{
       RowBox[{"s", "-", "a"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        SubscriptBox["s", "0"]}], ")"}]}],
     FontColor->GrayLevel[0.5]]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "b7d8fdea-0525-4001-9856-cf8326073727"],
 StyleBox[" .",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.746962204504174*^9, 3.7469622095087953`*^9}, {
   3.746962842683345*^9, 3.746962862616059*^9}, 3.746980150417979*^9, {
   3.7469801914582624`*^9, 3.746980479753544*^9}, {3.7541521789746265`*^9, 
   3.7541521797067375`*^9}, {3.754152820660122*^9, 3.754152822648114*^9}, {
   3.754155603011283*^9, 3.754155642194086*^9}, {3.7541557320712233`*^9, 
   3.754155793898613*^9}, {3.754155829200156*^9, 3.7541559794191217`*^9}, {
   3.754156039573146*^9, 3.754156043387351*^9}, {3.7541564923233676`*^9, 
   3.754156509147982*^9}, {3.7541599111303716`*^9, 3.754159912701536*^9}, {
   3.7541601488736715`*^9, 
   3.754160213019453*^9}},ExpressionUUID->"6ea4b688-080a-42e0-98c2-\
0b10fb834fef"],

Cell[TextData[{
 StyleBox["From the above graph, we prefer kernel  (b) ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["P", "5"], "(", "s", ")"}],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "e8804ad3-253a-4643-814b-d877877e9758"],
 StyleBox[" = ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"s", "-", 
      SuperscriptBox[
       SubscriptBox["m", "\[Pi]1"], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"s", "-", 
      SuperscriptBox[
       SubscriptBox["m", "\[Pi]2"], "2"]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["s", "0"], "-", "s"}], ")"}]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "8411f2a2-59a5-4da1-b718-eb6775f91423"],
 StyleBox[" and (c) ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["P", "5"], "(", "s", ")"}],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "f4416ee5-1c4b-45bf-abfa-8dd2e47fcb23"],
 StyleBox[" = ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    StyleBox[
     RowBox[{
      RowBox[{
       RowBox[{"s", "-", "a"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        SubscriptBox["s", "0"]}], ")"}]}],
     FontColor->GrayLevel[0.5]]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "68985e38-d857-4033-96f5-ad24eb8d61f8"],
 StyleBox[" due to stability considerations. However, several other criteria \
are taken into account when deciding on the optimal kernel.  For instance, \
the kernel should not bring in higher dimensional condensates,  as their \
values are poorly known. This constrains substantially the powers of s. \
Hence, we are lead to disfavour kernel (b) since it results in the dimension \
d = 8 condensate entering the FESR (whose value is completely unknown), which \
would bring in an unknown systematic uncertainty into the calculation. Hence, \
our preferred kernel is kernel (c)",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["P", "5"], "(", "s", ")"}],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "a49b2043-e4ca-475e-abbf-2bdaece5bd92"],
 StyleBox[" = ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    StyleBox[
     RowBox[{
      RowBox[{
       RowBox[{"s", "-", "a"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"s", "-", 
        SubscriptBox["s", "0"]}], ")"}]}],
     FontColor->GrayLevel[0.5]]}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "0c07308b-1b56-4547-b6d1-9ccf0f88a76b"],
 StyleBox[", which quenches the hadronic resonance contribution at ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{"s", "=", 
     SubscriptBox["s", "0"]}],
    FontColor->GrayLevel[0.5]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c61464b0-c13c-4d1e-9a6d-7f7b19ea5e7b"],
 StyleBox[",  as well as in the region between the two resonances.   ",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.746976716845664*^9, 3.7469768165431385`*^9}, {
  3.746979348058573*^9, 3.746979377555716*^9}, {3.7469794212120075`*^9, 
  3.746979529361883*^9}, {3.746980528982936*^9, 3.7469806163254375`*^9}, {
  3.746982243214006*^9, 3.7469822741702485`*^9}, {3.7541600054932237`*^9, 
  3.7541600129353943`*^9}, {3.7541606430188255`*^9, 3.7541606476817036`*^9}, {
  3.7541607832777944`*^9, 3.7541611332152333`*^9}, {3.7541611838385105`*^9, 
  3.7541612764480352`*^9}, {3.7541616053018045`*^9, 3.7541616691037965`*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"30f831c3-1bd0-477b-a016-29a0d8dc2a9c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Modelling the hadronic spectral function in the chiral limit", "Chapter",
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, {3.73371834358243*^9, 
   3.733718378072234*^9}, {3.733724321014792*^9, 3.733724321234514*^9}, {
   3.733725713481829*^9, 3.7337257179169006`*^9}, {3.738743081583147*^9, 
   3.7387431057406178`*^9}, {3.746962248113589*^9, 3.746962255130948*^9}, {
   3.746978527960885*^9, 3.746978532989442*^9}, {3.746978572589576*^9, 
   3.74697858614035*^9}, {3.747547409621483*^9, 3.7475474099256697`*^9}, {
   3.747547772004814*^9, 
   3.7475477751971655`*^9}},ExpressionUUID->"fac18cb9-9014-44c9-9401-\
9b0767e4fc44"],

Cell[TextData[{
 StyleBox["We can also model the hadronic spectral function in the chiral \
limit. In this case the threshold is at ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["s", "th"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "77bd45cb-e510-4e36-a68e-d4ee8f0c50c5"],
 Cell[BoxData[
  FormBox[
   RowBox[{"=", "0"}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "00918201-6055-4ef3-9c22-e937778f12c6"],
 StyleBox[". Source: Bijnens, Prades, de Rafael, \[OpenCurlyQuote]Light Quark \
Masses in QCD\[CloseCurlyQuote] (1995). ",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.746962204504174*^9, 3.7469622095087953`*^9}, {
   3.746962842683345*^9, 3.746962862616059*^9}, {3.7469787532108207`*^9, 
   3.7469788160308795`*^9}, {3.7469788514501925`*^9, 3.746978906297564*^9}, {
   3.7469789454778214`*^9, 3.7469789474585247`*^9}, 3.747230416744279*^9, 
   3.747547766056599*^9},ExpressionUUID->"fc905925-5a14-46f0-b27d-\
69dd5ca8290f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "sth", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sth", "=", "0"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Threshold", " ", "behaviour", " ", "in", " ", "chiral", " ", 
     RowBox[{"limit", ".", " ", 
      RowBox[{"Source", ":", " ", "Davier"}]}]}], ",", " ", "Hocker", ",", 
    " ", "Zhang", ",", " ", 
    RowBox[{
     RowBox[{"'", "Physics", " ", "of", " ", "Hadronic", " ", "Tau"}], "-", 
     RowBox[{
      RowBox[{"decays", "'"}], "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"modelBPdR2", "[", 
     RowBox[{
     "s_", ",", "\[Lambda]c_", ",", "width1_", ",", "width2_", ",", 
      "\[Kappa]_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "mpi1", ",", "\[CapitalGamma]pi1", " ", ",", "mpi2", ",", 
        "\[CapitalGamma]pi2", " ", ",", "\[Lambda]", ",", "m", ",", 
        "\[CapitalGamma]", ",", "BW", ",", "BW1", ",", "BW2", ",", "P"}], 
       "}"}], ",", "\[IndentingNewLine]", 
      StyleBox[
       RowBox[{"(*", 
        RowBox[{
        "Mass", " ", "and", " ", "widths", " ", "of", " ", "the", " ", "two", 
         " ", "pionic", " ", 
         RowBox[{"exications", " ", "[", 
          RowBox[{"in", " ", "MeV"}], "]"}]}], "*)"}],
       FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"mpi1", "=", " ", 
        FractionBox["1300", "1000"]}], "   ", ";", 
       RowBox[{"\[CapitalGamma]pi1", " ", "=", " ", 
        FractionBox["width1", "1000"]}], ";", 
       RowBox[{"mpi2", " ", "=", " ", 
        FractionBox["1812", "1000"]}], ";", 
       RowBox[{"\[CapitalGamma]pi2", " ", "=", " ", 
        FractionBox["width2", "1000"]}], ";", 
       RowBox[{"\[Lambda]", "=", 
        RowBox[{"\[Kappa]", "*", "\[Lambda]c"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Breit", "-", 
          RowBox[{"Wigner", " ", "model", " ", "normalized", " ", "such", " ", 
           RowBox[{"that", ":", " ", 
            RowBox[{"BW1", 
             RowBox[{"(", "0", ")"}]}]}]}]}], "=", " ", 
         RowBox[{
          RowBox[{"BW2", 
           RowBox[{"(", "0", ")"}]}], "=", "1"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"BW", "=", " ", 
        RowBox[{"(", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "-", "sth"}], ")"}], "2"], "+", " ", 
           RowBox[{
            SuperscriptBox["m", "2"], "*", 
            SuperscriptBox["\[CapitalGamma]", "2"]}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"s", "-", 
              SuperscriptBox["m", "2"]}], ")"}], "2"], "+", " ", 
           RowBox[{
            SuperscriptBox["m", "2"], "*", 
            SuperscriptBox["\[CapitalGamma]", "2"], " "}]}]], ")"}]}], ";", 
       " ", "\[IndentingNewLine]", 
       RowBox[{"BW1", " ", "=", " ", 
        RowBox[{"BW", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"m", "\[Rule]", " ", "mpi1"}], ",", 
           RowBox[{
           "\[CapitalGamma]", "\[Rule]", " ", "\[CapitalGamma]pi1"}]}], 
          "}"}]}]}], ";", 
       RowBox[{"BW2", "=", " ", 
        RowBox[{"BW", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"m", "\[Rule]", " ", "mpi2"}], ",", 
           RowBox[{
           "\[CapitalGamma]", "\[Rule]", " ", "\[CapitalGamma]pi2"}]}], 
          "}"}]}]}], ";", "\[IndentingNewLine]", " ", 
       RowBox[{"P", "=", " ", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"3", "*", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"4", "*", "\[Pi]"}], ")"}], "4"]}]], " ", "*", " ", 
         FractionBox[
          SuperscriptBox["mpi", "4"], 
          SuperscriptBox["fpi", "2"]], "*", "s", "*", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{"BW1", " ", "+", 
            RowBox[{"\[Lambda]", "*", "BW2"}]}], ")"}], 
          RowBox[{"1", "+", "\[Lambda]"}]]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "P", "]"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Plotting", " ", "the", " ", "hadronic", " ", "model"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"hadronicgraph2", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"modelBPdR2", "[", 
       RowBox[{"x", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
      "*", "Pi"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{
       SuperscriptBox["mpi", "2"], "+", "0.1"}], ",", "4.4"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4.5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0.00008"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
      "\"\<s (\!\(\*SuperscriptBox[\(GeV\), \(2\)]\))\>\"", ",", 
       "\"\<Im \!\(\*SubscriptBox[\(\[Psi]\), \(5\)]\)(s)\>\""}], "}"}]}], 
    ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Black"}], "]"}], 
      "}"}]}]}], " ", "]"}]}]}], "Input",
 CellChangeTimes->{{3.7469788437747097`*^9, 3.746978846704877*^9}, {
   3.7469790835576825`*^9, 3.74697911154885*^9}, {3.746979287483513*^9, 
   3.746979331974572*^9}, {3.746980868905197*^9, 3.7469809178752832`*^9}, 
   3.746982941572378*^9, 3.7469829910052257`*^9, 3.746983028918871*^9, {
   3.7469868009069824`*^9, 3.746986802915614*^9}, 3.7472343570879126`*^9, {
   3.747247758305851*^9, 3.747247761041029*^9}, 3.7472484389392567`*^9, {
   3.747546581948157*^9, 3.747546584969081*^9}, {3.747546663514102*^9, 
   3.7475466709971285`*^9}, {3.747546724417286*^9, 3.7475467258444977`*^9}, 
   3.7475467597069426`*^9, {3.7475468243341703`*^9, 3.747546849933734*^9}, {
   3.7475474167394524`*^9, 3.747547417779671*^9}, {3.7475474679515486`*^9, 
   3.7475475021979895`*^9}, {3.747547568420952*^9, 3.7475475782167635`*^9}, 
   3.747547780043207*^9, {3.747547844031144*^9, 3.747547849468608*^9}, 
   3.747550917143905*^9, {3.7475717552626934`*^9, 3.7475717733443556`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"9878fa17-7a3f-4756-8f70-90e8a5e820df"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   GraphicsBox[{{{}, {}, 
      TagBox[
       {GrayLevel[0], Thickness[0.004], Opacity[1.], LineBox[CompressedData["
1:eJwVl3k8lN8Xx5mNGdtMpSRK2VKRtSx1z1WhpETalUKWaFHytYs2pbKLikpS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         "]]},
       Annotation[#, "Charting`Private`Tag$9172933#1"]& ]}, {}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0, 0},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox[
       "\"Im \\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(5\\)]\\)(s)\"", 
        TraditionalForm], None}, {
       FormBox[
       "\"s (\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\))\"", 
        TraditionalForm], None}},
    FrameStyle->Thickness[Large],
    FrameTicks->FrontEndValueCache[{{Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
        Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.00002, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.00004, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.00006, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.00008, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {5.*^-6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.00001, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000015, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000025, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.00003, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000035, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000045, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.00005, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000055, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000065, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.00007, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.000075, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {1., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {2., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {3., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {4., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
           AbsoluteThickness[0.1]}}, {0.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {0.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {1.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {2.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {3.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {4.2, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {4.4, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {4.6, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {4.8, 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}, {5., 
          FormBox[
           TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
           AbsoluteThickness[0.1]}}}}}],
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->{410.86956521739137`, Automatic},
    Method->{
     "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
      AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{{0, 4.5}, {0, 0.00008}},
    PlotRangeClipping->True,
    PlotRangePadding->{{0, 0}, {0, 0}},
    Ticks->{Automatic, Automatic}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.7538725506154413`*^9, 
  3.753872555966335*^9}},ExpressionUUID->"d87c610f-4631-4d4b-98e2-\
6561d7ce5a08"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Calculating", " ", 
    SubscriptBox["m", "ud"], 
    RowBox[{"(", "s", ")"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"mudCIPTbeyondchiral", "=", 
    RowBox[{
     RowBox[{"CIPTmassFESR", "[", 
      RowBox[{"s0", ",", "aint0", ",", "sint0", ",", 
       RowBox[{"modelBPdR2", "[", 
        RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
       ",", "kern1", ",", "GluonCon", ",", "1", ",", "d2phi5"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"mudErrorCIPTbeyondchiral", " ", "=", 
    RowBox[{"MassErrorFESR", "[", 
     RowBox[{"s0", ",", 
      RowBox[{"modelBPdR2", "[", 
       RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], 
      ",", "kern1", ",", "CIPTmassFESR", ",", "d2phi5"}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.7469788437747097`*^9, 3.746978846704877*^9}, {
   3.7469790835576825`*^9, 3.74697911154885*^9}, {3.746979287483513*^9, 
   3.746979331974572*^9}, {3.746980868905197*^9, 3.7469809178752832`*^9}, 
   3.746982941572378*^9, 3.7469829910052257`*^9, 3.746985314711134*^9, {
   3.747232281386255*^9, 3.7472322843937073`*^9}, {3.7472477637773585`*^9, 
   3.747247766479561*^9}, 3.7472484348352537`*^9, {3.7475465872240534`*^9, 
   3.747546588989335*^9}, 3.7475509038594193`*^9, {3.7475717517490873`*^9, 
   3.7475717535752363`*^9}, {3.748622126566728*^9, 3.748622126886014*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"a79825e9-212a-4011-8903-bbd244e59d45"],

Cell["\<\
4.28924
{{4.28924, \"Mass MeV\"}, {-0.224555, \"\[CapitalDelta]\[Alpha]\"}, \
{-0.056639, \"\[CapitalDelta]GG\"}, {0.0316488, \"\[CapitalDelta]s0\"}, \
{4.27572, 4.33902, \"Min s0 and Max s0\"}, {0.103582, \"Model Error\"}, \
{-0.143301, \"Unknown 6-loop PQCD term\"}, {0.293085, \"Total\"}}\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7538703697984447`*^9, {3.753872582861143*^9, 3.7538725924562097`*^9}},
 FontColor->RGBColor[
  0.5, 0, 0.5],ExpressionUUID->"28b6471f-0151-4e7a-9c8e-f5af45167213"],

Cell[TextData[{
 StyleBox["We note that the quark mass ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "ud"], "(", "s", ")"}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "a06782b8-5cbe-4a87-acf0-d5c383ae75c8"],
 " ",
 StyleBox["obtained by modelling the full hadronic spectral function beyond \
the chiral limit, is comparable to the quark mass obtained by modelling the \
hadronic spectral function in the chiral limit; and that the shape of the \
hadronic model is the same. However, modelling the spectral function in the \
chiral limit is an approximation, and should not be used in the final quark \
mass determinations. ",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.746976716845664*^9, 3.7469768165431385`*^9}, {
  3.746979348058573*^9, 3.746979377555716*^9}, {3.7469794212120075`*^9, 
  3.746979529361883*^9}, {3.7469809384432964`*^9, 3.7469809496533284`*^9}, {
  3.7469831820345335`*^9, 3.746983184455063*^9}, {3.7469849482956495`*^9, 
  3.7469849646309824`*^9}, {3.7469873183237376`*^9, 3.746987319113628*^9}, {
  3.7482346042932987`*^9, 3.7482346906758385`*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"fb01f541-5b7e-4ce6-968c-f1b4d8f6ddd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Taylor expanding \[Sqrt]\[Delta]PQCD series ", "Chapter",
 CellChangeTimes->{{3.733712602436949*^9, 3.733712622810234*^9}, 
   3.733712941500063*^9, 3.7337132613631372`*^9, {3.7337133671352186`*^9, 
   3.73371336790079*^9}, {3.733713469128584*^9, 3.733713469706886*^9}, {
   3.7337140566828847`*^9, 3.733714057557975*^9}, {3.7337146069692974`*^9, 
   3.7337146319079914`*^9}, {3.7337146757625217`*^9, 3.733714678637962*^9}, 
   3.733715058053316*^9, 3.7337151199104514`*^9, {3.7337151657510195`*^9, 
   3.7337151660791826`*^9}, {3.733716047063309*^9, 3.733716047422717*^9}, {
   3.7337160848226027`*^9, 3.7337161106088457`*^9}, {3.733716156202763*^9, 
   3.733716156796714*^9}, {3.7337177538154106`*^9, 3.7337177543920174`*^9}, {
   3.7337179790287523`*^9, 3.7337179819003897`*^9}, {3.73371834358243*^9, 
   3.733718378072234*^9}, {3.733724321014792*^9, 3.733724321234514*^9}, {
   3.733725713481829*^9, 3.7337257179169006`*^9}, {3.738743081583147*^9, 
   3.7387431057406178`*^9}, {3.746962248113589*^9, 3.746962255130948*^9}, {
   3.746978527960885*^9, 3.746978532989442*^9}, {3.746978572589576*^9, 
   3.746978668951964*^9}},ExpressionUUID->"749f336b-1ea6-4797-bd7c-\
8a9a1a6da635"],

Cell[TextData[{
 StyleBox["Here, we Taylor expand the \[Sqrt]\[Delta]PQCD series in order to \
improve the convergence of this series.  The expressions for the series, \
before and after the Taylor expansion, can be found in our paper: Dominguez , \
Mes, Schilcher, \[OpenCurlyQuote]Up- and Down- Quark Masses from QCD Sum \
Rules\[CloseCurlyQuote], (2018). Here we examine the numerical effect on the \
quark mass ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "ud"], "(", "s", ")"}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "67664c80-4c94-40f7-904d-b836abdf755f"],
 StyleBox[" and the region of stability. \nNote: This is done through using \
Fixed Order Perturbation Theory, since ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["\[Alpha]", "s"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "5300cc93-5f7a-4736-b39e-3f24ec1fc1fa"],
 StyleBox[" is frozen around the circular contour; and this allows for series \
expansions in terms of ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["\[Alpha]", "s"],
    FontColor->GrayLevel[0.5]], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "f0b8061c-fe6e-4459-abd3-63249dee96be"],
 StyleBox[". ",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.746962204504174*^9, 3.7469622095087953`*^9}, {
  3.746962842683345*^9, 3.746962862616059*^9}, {3.7469811537447166`*^9, 
  3.74698136880179*^9}, {3.7469823543628645`*^9, 
  3.7469824819767056`*^9}},ExpressionUUID->"394933a4-da10-4c46-a379-\
e0b96b0fb3da"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "expand", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"expand", "=", 
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7469809712545805`*^9, 3.746980978658786*^9}, 
   3.7469853033465157`*^9, {3.746987057105074*^9, 3.7469871501612988`*^9}, {
   3.7469871896128287`*^9, 3.7469871901105304`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"187c630a-4a2f-472f-9873-8ffe88416678"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Calculating", " ", 
   SubscriptBox["m", "ud"], 
   RowBox[{"(", "s", ")"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.7469810649929824`*^9, 3.746981069326398*^9}, {
   3.746984970530179*^9, 3.746984972017235*^9}, {3.7475716487614374`*^9, 
   3.747571714491692*^9}, 3.7482236405020137`*^9},
 CellLabel->
  "In[134]:=",ExpressionUUID->"3832b055-70c5-41bb-adcb-00a815174b2a"],

Cell[BoxData[{
 RowBox[{"mudFOPT", "=", 
  RowBox[{
   RowBox[{"FOPTmassFESR", "[", 
    RowBox[{"s0", ",", "aint0", ",", "sint0", ",", 
     RowBox[{"modelBPdR", "[", 
      RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",",
      "kern1", ",", "GluonCon", ",", "1", ",", "phi5A"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"mudErrorFOPT", "=", 
  RowBox[{"MassErrorFESR", "[", 
   RowBox[{"s0", ",", 
    RowBox[{"modelBPdR", "[", 
     RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}], ",", 
    "kern1", ",", "FOPTmassFESR", ",", "phi5A"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7469810390802565`*^9, 3.7469810514870996`*^9}, 
   3.746986474159499*^9, 3.7472129319201803`*^9, {3.7472323058391266`*^9, 
   3.7472323118939257`*^9}, {3.7472341463379297`*^9, 
   3.7472341473063183`*^9}, {3.747248443384234*^9, 3.747248445315567*^9}, 
   3.7472508476441*^9, {3.747570243622574*^9, 3.7475702455484276`*^9}, {
   3.7486221304308505`*^9, 3.74862213073419*^9}},
 CellLabel->
  "In[135]:=",ExpressionUUID->"9efe0aa6-bc05-47ac-a4b1-0f5365dbf151"],

Cell[TextData[{
 "3.14907\n{{3.14907, \"Mass MeV\"}, {-0.42928, \"\[CapitalDelta]\[Alpha]\"}, \
{0.00001, \"\[CapitalDelta]GG\"}, {0.06373, \"\[CapitalDelta]s0\"}, {3.03233, \
3.15980, \"Min s0 and Max s0\"}, {0.08103, \"Model Error\"}, {",
 StyleBox["0.24408",
  FontColor->RGBColor[0.5, 0, 0.5]],
 ", \"Unknown 6-loop PQCD term\"}, {0.50447, \"Total\"}}"
}], "Text",
 GeneratedCell->False,
 CellAutoOverwrite->False,
 CellChangeTimes->{
  3.7482328705635943`*^9, {3.7482347058707027`*^9, 3.7482347502785654`*^9}, {
   3.748234877249512*^9, 3.7482348857901225`*^9}, {3.753872960129489*^9, 
   3.753873060988668*^9}, {3.7538731771156964`*^9, 3.7538731828795786`*^9}},
 FontColor->RGBColor[
  0.5, 0, 0.5],ExpressionUUID->"840395b6-0666-4570-87bc-ca87da68700e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Note", ":", " ", 
    RowBox[{
    "the", " ", "uncertainty", " ", "due", " ", "to", " ", "the", " ", 
     "unknown", " ", "higher", " ", "order", " ", "terms", " ", "in", " ", 
     "the", " ", "\[Delta]PQCD", " ", "series", " ", "above"}]}], ",", " ", 
   RowBox[{"must", " ", "be", " ", "calculated", " ", "manually"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7472506338357005`*^9, 3.747250660865448*^9}, {
  3.7475716264031873`*^9, 3.747571641096903*^9}},
 CellLabel->
  "In[137]:=",ExpressionUUID->"a6c213b4-2968-417d-8757-d3c12ba98eb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Graphically", " ", "viewing", " ", "the", " ", "stability", " ", "of", 
    " ", "the", " ", "quark", " ", "masses", " ", "after", " ", "taylor", " ",
     "expanding", " ", "the", " ", 
    RowBox[{"\[Sqrt]", "\[Delta]PQCD"}], " ", "series"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"fopttaylordata", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{"FOPTmassFESR", "[", 
         RowBox[{"i", ",", "aint0", ",", "sint0", ",", 
          RowBox[{"modelBPdR", "[", 
           RowBox[{"s", ",", "1", ",", "260", ",", "208", ",", "0.1"}], "]"}],
           ",", "kern1", ",", "GluonCon", ",", "1", ",", "phi5A"}], "]"}], 
        "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "4.0", ",", "0.1"}], "}"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.746981387037039*^9, 3.7469813893269186`*^9}, {
   3.7469823117996497`*^9, 3.7469823479250727`*^9}, {3.7469824987179475`*^9, 
   3.746982541480627*^9}, 3.746986587378824*^9, {3.746986629119234*^9, 
   3.746986637498833*^9}, 3.7472129365917873`*^9, {3.7472171460898514`*^9, 
   3.747217147357337*^9}, 3.747220048706024*^9, {3.7472323188820643`*^9, 
   3.74723232100966*^9}, 3.747234153808528*^9, {3.7472484481064014`*^9, 
   3.747248449619645*^9}, {3.7472508158720202`*^9, 3.7472508435819397`*^9}, {
   3.747570248652128*^9, 3.7475702550041485`*^9}},
 CellLabel->
  "In[138]:=",ExpressionUUID->"2a0f2356-4e33-4c39-9924-66c4c7bc194d"],

Cell["\<\
{{1., 2.30612}, {1.1, 2.4164}, {1.2, 2.51657}, {1.3, 2.60513}, {1.4, \
2.68249}, {1.5, 2.75022}, {1.6, 2.81037}, {1.7, 2.86473}, {1.8, 2.91416}, \
{1.9, 2.95864}, {2., 2.99783}, {2.1, 3.03167}, {2.2, 3.06041}, {2.3, \
3.08449}, {2.4, 3.10442}, {2.5, 3.12073}, {2.6, 3.13385}, {2.7, 3.14414}, \
{2.8, 3.15186}, {2.9, 3.1571}, {3., 3.1598}, {3.1, 3.15971}, {3.2, 3.15633}, \
{3.3, 3.14907}, {3.4, 3.1373}, {3.5, 3.1205}, {3.6, 3.0981}, {3.7, 3.06921}, \
{3.8, 3.03233}, {3.9, 2.9851}, {4., 2.92383}}\
\>", "Text",
 CellChangeTimes->{3.7538718610219493`*^9, 3.75387268023333*^9},
 FontColor->RGBColor[0.5, 0, 0.5],
 CellLabel->
  "Out[138]=",ExpressionUUID->"bbfb1fa9-0477-4a98-b818-225315ebeef1"],

Cell[BoxData[
 RowBox[{"foptplot2", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{
    RowBox[{"{", "fopttaylordata", "}"}], ",", 
    RowBox[{"Frame", "\[Rule]", " ", "True"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
      "\"\<\!\(\*SubscriptBox[\(s\), \(0\)]\) (\!\(\*SuperscriptBox[\(GeV\), \
\(2\)]\))\>\"", ",", 
       "\"\<\!\(\*SubscriptBox[\(m\), \(ud\)]\)(2 GeV) (MeV)\>\""}], "}"}]}], 
    ",", 
    RowBox[{"PlotStyle", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Black"}], "]"}], ",",
        " ", 
       RowBox[{"Directive", "[", 
        RowBox[{
         RowBox[{"Thickness", "[", "0.004", "]"}], ",", "Black"}], "]"}]}], 
      "}"}]}], ",", 
    RowBox[{"PlotRange", "\[Rule]", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1.45", ",", "4.05"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}]}], "}"}]}], ",", " ", 
    RowBox[{
    "PlotLabel", "\[Rule]", 
     "\"\<Fixed Order Perturbation Theory with taylor expansion \
of\!\(\*StyleBox[\"\[Sqrt]\",FontColor->GrayLevel[0.5]]\)\!\(\*StyleBox[\"\
\[Delta]PQCD\",FontColor->GrayLevel[0.5]]\)\!\(\*StyleBox[\" \
\",FontColor->GrayLevel[0.5]]\)\!\(\*StyleBox[\"series\",FontColor->GrayLevel[\
0.5]]\)\>\""}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.746981387037039*^9, 3.7469813893269186`*^9}, {
   3.7469823117996497`*^9, 3.7469823479250727`*^9}, {3.7469824987179475`*^9, 
   3.746982541480627*^9}, {3.746986587378824*^9, 3.7469866163623395`*^9}, 
   3.7472129393594675`*^9, {3.747217148263261*^9, 3.7472171496224537`*^9}, 
   3.7472200408821754`*^9, {3.7472484512685223`*^9, 3.7472484527384186`*^9}, 
   3.747250839660451*^9, {3.7475702566916356`*^9, 3.747570258259444*^9}, 
   3.7482013029461308`*^9},
 CellLabel->
  "In[139]:=",ExpressionUUID->"fbe72b53-ba17-4827-8d07-ea4cdce21287"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   GraphicsBox[{{}, {{}, {}, 
      {GrayLevel[0], PointSize[
        NCache[
         Rational[7, 360], 0.019444444444444445`]], Thickness[0.004], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGCQB2IQDQEf7G2CPnz6UMTkMGsmCHy0F/6Xe+VECLODMRh8
ttcq2ez9UZHF4ewZEPhiv9zmwwH/6ywOaWDwzV6z+7j9vlJWB4h5P+wFwg+u
KWFgg5r30/5d2owVi6vZHEzA5v223331s87XV2xQ8/7YT7j9/bxJADvUvH/2
uZkverxWs0PNY3AwOBjPOOE3O1Q9g4PU4vxt9xw4oOYzOmwrvrl/RzUHVD+T
Q8CWKW/Z13JA7WN2mCFe4nrnKgfUPBaH7yITEx2+c0DNY3EQ01f0kBfihJrH
6nA45NhxE3VOqHlsDulcm3UYzTmh5rE7SKwVLtjjyAk1j8Ph8wrl767unFDz
OBzmiMwsE3aHmcfpMMnpOb+OA6dDOtg8LodC18VXvQ1h5nE7fH34+YOhJMw8
HgevUxXPT32DuY/H4VmaVuGrEzD/8jpcfHVHcm8vB9Q8Poe9vy/7mjvB/Mvv
wHGRY13VQ1j4CThYr8rezJTC7gAAcDLD6g==
        "]]}}, {}, {}, {}, {}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{1.4629999999999999`, 1.015},
    DisplayFunction->Identity,
    Frame->{{True, True}, {True, True}},
    FrameLabel->{{
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(m\\), \\(ud\\)]\\)(2 GeV) (MeV)\"", 
        TraditionalForm], None}, {
       FormBox[
       "\"\\!\\(\\*SubscriptBox[\\(s\\), \\(0\\)]\\) \
(\\!\\(\\*SuperscriptBox[\\(GeV\\), \\(2\\)]\\))\"", TraditionalForm], None}},
    FrameStyle->Thickness[Large],
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    ImageSize->{415.13043478260767`, Automatic},
    Method->{"CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotLabel->FormBox[
     "\"Fixed Order Perturbation Theory with taylor expansion \
of\\!\\(\\*StyleBox[\\\"\[Sqrt]\\\",FontColor->GrayLevel[0.5]]\\)\\!\\(\\*\
StyleBox[\\\"\[Delta]PQCD\\\",FontColor->GrayLevel[0.5]]\\)\\!\\(\\*StyleBox[\
\\\" \\\",FontColor->GrayLevel[0.5]]\\)\\!\\(\\*StyleBox[\\\"series\\\",\
FontColor->GrayLevel[0.5]]\\)\"", TraditionalForm],
    PlotRange->{{1.45, 4.05}, {1, 4}},
    PlotRangeClipping->True,
    PlotRangePadding->{{0, 0}, {0, 0}},
    Ticks->{Automatic, Automatic}], ";"}], "*)"}]], "Input",
 CellChangeTimes->{{3.753872653219199*^9, 
  3.7538726587184696`*^9}},ExpressionUUID->"b1fcf07a-4e1a-4274-aa85-\
12dc3d76e114"],

Cell[TextData[{
 StyleBox["The quark mass ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "ud"], "(", "s", ")"}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "b728f273-2421-4b22-8f95-0e43bb99d379"],
 StyleBox[", is calculated using the Taylor expansion and is now much smaller \
than our previous determinations using FOPT or CIPT. The behaviour of ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["m", "ud"], "(", "s", ")"}], TraditionalForm]],
  FontColor->GrayLevel[0.5],ExpressionUUID->
  "ba06a96b-6daf-4097-a273-d786649fac3e"],
 StyleBox[" over a range of s values has also changed, and the stability \
window is not as pronounced. Since, the FOPT and CIPT determinations are in \
close agreement with each other and there is no further evidence leading us \
to suspect that the Taylor expansion method is correct (besides the improved \
convergence of the series); we decide to not favour this method as the final \
determination. It must, however, be remarked that using this method of Taylor \
expanding the  \[Sqrt]\[Delta]PQCD series results in  values for the light \
quark mass ",
  FontColor->GrayLevel[0.5]],
 Cell[BoxData[
  FormBox[
   StyleBox[
    RowBox[{
     SubscriptBox["m", "ud"], "(", "s", ")"}],
    FontColor->GrayLevel[0.5]], TraditionalForm]],ExpressionUUID->
  "cbeb5ec6-ebfe-4ef2-bbd3-561e3a0158d8"],
 StyleBox[", which are in close agreement with Lattice QCD. ",
  FontColor->GrayLevel[0.5]]
}], "Text",
 CellChangeTimes->{{3.746976716845664*^9, 3.7469768165431385`*^9}, {
  3.746979348058573*^9, 3.746979377555716*^9}, {3.7469794212120075`*^9, 
  3.746979529361883*^9}, {3.7469809384432964`*^9, 3.7469809496533284`*^9}, {
  3.746981392094552*^9, 3.7469814048724775`*^9}, {3.7469815568161573`*^9, 
  3.746982206194131*^9}, {3.7469825834025555`*^9, 3.746982602059677*^9}, {
  3.7538728594242425`*^9, 3.753872874019915*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"6bd9b254-2017-422c-914b-cb14452d1103"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1366, 685},
WindowMargins->{{Automatic, 55}, {99, Automatic}},
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{595.1999999999999, 841.68}},
SpellingDictionaries->{"CorrectWords"->{
 "Correlators", "correlator", "perturbative", "Correlator", "Breit", 
  "Bordess", "Moodley", "et", "sth"}},
Magnification->1.25,
FrontEndVersion->"11.3 for Microsoft Windows (64-bit) (March 6, 2018)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Code"]], 
   Cell[
    StyleData["CodeText"]]}, Visible -> False, FrontEndVersion -> 
  "11.3 for Microsoft Windows (64-bit) (March 6, 2018)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1071, 15, 134, "Title",ExpressionUUID->"c35670f0-1c7e-4f07-a92a-af24b0bb5d37"],
Cell[1654, 39, 263, 5, 35, "Input",ExpressionUUID->"009503d5-1188-4f60-ae59-8e49c60e8c74"],
Cell[1920, 46, 2051, 37, 453, "Text",ExpressionUUID->"13303531-7350-45e5-9e1b-888b79baf461"],
Cell[3974, 85, 660, 11, 60, "Input",ExpressionUUID->"8dd0df75-5c1e-4d24-be54-2fa8fa606900"],
Cell[4637, 98, 852, 17, 35, "Input",ExpressionUUID->"65d7f64e-f7bc-418d-99bd-5db5cff6e703"],
Cell[CellGroupData[{
Cell[5514, 119, 853, 13, 67, "Subsection",ExpressionUUID->"1dd2a7b5-eb0a-4f6a-81ea-2d9b083b2ab3"],
Cell[6370, 134, 15048, 309, 515, "Input",ExpressionUUID->"086d2393-7234-43eb-bfd2-5deabb25ef8b"],
Cell[21421, 445, 1889, 43, 246, "Text",ExpressionUUID->"ff02e3e6-6e6d-4669-a888-4b61d6f0b62c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23359, 494, 997, 15, 209, "Title",ExpressionUUID->"acc209c6-89a2-4c2c-b56f-42bdc95362c3"],
Cell[24359, 511, 1326, 26, 114, "Text",ExpressionUUID->"0ba0cf2e-2415-4713-90d8-478a3dff17b8"],
Cell[CellGroupData[{
Cell[25710, 541, 314, 5, 104, "Subsection",ExpressionUUID->"ba3af060-1341-486f-9b6d-af16b3888dc1"],
Cell[26027, 548, 1951, 55, 198, "Text",ExpressionUUID->"39de327d-fa94-48bf-9758-119342bb9f8a"],
Cell[27981, 605, 3371, 69, 206, "Input",ExpressionUUID->"9336ada3-2be6-47f4-aa5b-1bac2e64c2a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31389, 679, 346, 5, 104, "Subsection",ExpressionUUID->"470b4025-1942-4a60-9538-b2812edb3567"],
Cell[31738, 686, 1984, 42, 198, "Text",ExpressionUUID->"e6ac5011-5f2d-447a-97e4-6e60099d7c57"],
Cell[33725, 730, 8911, 211, 801, "Input",ExpressionUUID->"722a86b4-5c56-4881-96b2-5ce08aba3549"],
Cell[42639, 943, 863, 19, 154, "Text",ExpressionUUID->"96193934-fb9b-4f75-975d-050d78acda6c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43551, 968, 285, 5, 209, "Title",ExpressionUUID->"573b47e3-0f49-43fa-aa13-23c359a5711f"],
Cell[CellGroupData[{
Cell[43861, 977, 367, 10, 134, "Chapter",ExpressionUUID->"7294fb54-7ce5-49d1-9935-3983796a989e"],
Cell[44231, 989, 2026, 54, 157, "Text",ExpressionUUID->"078b0aec-366c-4205-97df-b8456ca048c7"],
Cell[CellGroupData[{
Cell[46282, 1047, 777, 11, 104, "Subsection",ExpressionUUID->"f94eb015-b98c-4d22-a6be-33e0fbb973c7"],
Cell[47062, 1060, 6738, 177, 989, "Input",ExpressionUUID->"c65c0faf-bb88-4abe-a36f-01ac6d8a847f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53837, 1242, 932, 13, 104, "Subsection",ExpressionUUID->"b13399e6-d8b8-48f9-a30d-1fee376ecf32"],
Cell[54772, 1257, 1336, 30, 131, "Input",ExpressionUUID->"cc87ff1c-ec96-46e6-8160-df05d58e14dc"],
Cell[56111, 1289, 7327, 191, 951, "Input",ExpressionUUID->"b1540331-4c83-4a2b-ae7a-ca0c1eab64d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63475, 1485, 979, 18, 104, "Subsection",ExpressionUUID->"263c374b-993e-439a-82bd-a22f722ef853"],
Cell[64457, 1505, 7575, 184, 668, "Input",ExpressionUUID->"8cef95b9-7363-4381-936d-0f2a866ce80a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72069, 1694, 1061, 20, 109, "Subsection",ExpressionUUID->"d809d7f9-36fb-4ffb-a71c-defc368a73d9"],
Cell[73133, 1716, 6094, 129, 485, "Input",ExpressionUUID->"58077f22-70ac-4bc7-9d9b-39c4d9cddb6d"]
}, Open  ]]
}, Open  ]],
Cell[79254, 1849, 451, 7, 151, "Chapter",ExpressionUUID->"d0fdcc41-d605-41bd-8c19-5cc3b897ef5e"],
Cell[CellGroupData[{
Cell[79730, 1860, 413, 6, 95, "Chapter",ExpressionUUID->"f8cbf1fb-2cb5-483d-930b-d57c5a20515b"],
Cell[80146, 1868, 1177, 26, 201, "Text",ExpressionUUID->"b5c40998-ecf3-4dc3-aa67-61af3b4b8ce7"],
Cell[CellGroupData[{
Cell[81348, 1898, 296, 5, 104, "Subsection",ExpressionUUID->"d65bd8b2-0005-4eca-a3b4-dc9379e48341"],
Cell[81647, 1905, 3339, 95, 795, "Input",ExpressionUUID->"cfdd3cf7-4604-4bdf-9abc-c41d7a4e9c16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[85023, 2005, 289, 5, 104, "Subsection",ExpressionUUID->"fbb2ef34-76fb-449d-849f-0eb0405f9941"],
Cell[85315, 2012, 7220, 195, 551, "Input",ExpressionUUID->"53877057-5f6b-4878-b87d-f1c925f0955c"],
Cell[92538, 2209, 312, 6, 54, "Input",ExpressionUUID->"c7ce19a3-8bd2-4758-9e95-2caedde1d80b"],
Cell[92853, 2217, 2016, 38, 96, "Input",ExpressionUUID->"f03a94e6-e27f-41d6-a38a-43bd83b7a780"],
Cell[94872, 2257, 2797, 54, 196, "Text",ExpressionUUID->"45c4c440-f522-440f-9749-30a081875f53"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[97718, 2317, 254, 7, 134, "Chapter",ExpressionUUID->"1b59a72d-af97-41aa-a36d-51e6b02bb42d"],
Cell[CellGroupData[{
Cell[97997, 2328, 727, 11, 104, "Subsection",ExpressionUUID->"91e456e7-0d0e-4c6a-a670-32e5ffcce5ac"],
Cell[98727, 2341, 4119, 89, 278, "Input",ExpressionUUID->"d407009c-8430-42d2-8451-d205840ffde1"],
Cell[102849, 2432, 4048, 72, 223, "Input",ExpressionUUID->"37f9f375-8611-46e3-8d99-12f83b56d5cf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[106946, 2510, 1074, 16, 151, "Chapter",ExpressionUUID->"b96a40a4-f200-4d4a-a4b3-2dcaea86686a"],
Cell[108023, 2528, 2667, 68, 298, "Text",ExpressionUUID->"173f0047-fd3f-4bbb-932d-99a257eaca1f"],
Cell[110693, 2598, 28639, 477, 1062, "Input",ExpressionUUID->"e9fa4c7f-cecd-4528-962d-594e7ac42bc6"],
Cell[139335, 3077, 2405, 42, 425, "Text",ExpressionUUID->"c2a3a8a4-3ae4-4f76-90c8-c2f28abcaf99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[141777, 3124, 291, 5, 151, "Chapter",ExpressionUUID->"84817425-2f28-41c3-b66e-8a8e997ad42c"],
Cell[142071, 3131, 1779, 45, 212, "Text",ExpressionUUID->"1fbeb5c8-67bc-4cc0-a820-3cfb1c4fade0"],
Cell[143853, 3178, 4301, 93, 293, "Input",ExpressionUUID->"e078c0a0-598e-421d-9de8-743337dd869e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[148203, 3277, 970, 14, 209, "Title",ExpressionUUID->"ad4538b6-c3e2-417c-9b24-f1d0ed3cfd5f"],
Cell[CellGroupData[{
Cell[149198, 3295, 794, 12, 134, "Chapter",ExpressionUUID->"44398b76-8d3e-41be-afb6-17053ad68b18"],
Cell[149995, 3309, 2779, 54, 209, "Text",ExpressionUUID->"473ce2f8-694d-4062-bb9d-521a8c50b2eb"],
Cell[CellGroupData[{
Cell[152799, 3367, 835, 12, 104, "Subsection",ExpressionUUID->"ffaf7564-9271-45ab-b328-ee7b8a3a6660"],
Cell[153637, 3381, 21998, 411, 1787, "Input",ExpressionUUID->"88146e7c-b68b-4cdc-8482-05085998d913"],
Cell[175638, 3794, 4144, 104, 357, "Text",ExpressionUUID->"5c5b7638-9b79-4c9a-a474-1384c3f61ec5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179819, 3903, 880, 13, 104, "Subsection",ExpressionUUID->"280c17c6-3e06-45a1-96e6-f8a36740daf7"],
Cell[180702, 3918, 1663, 32, 168, "Input",ExpressionUUID->"d1d819d5-8201-48bd-876e-a406a6b03863"],
Cell[182368, 3952, 26233, 500, 2146, "Input",ExpressionUUID->"651abeb1-bbb5-47ab-9c13-231357ac59b5"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[208650, 4458, 859, 13, 367, "Chapter",ExpressionUUID->"38750091-d779-4082-8e3a-eaa835f7d4e4"],
Cell[209512, 4473, 1416, 31, 375, "Text",ExpressionUUID->"2b73d0bb-9312-4426-8fcb-563c7d9e2066"],
Cell[210931, 4506, 20196, 351, 3085, "Input",ExpressionUUID->"575f1eaa-ee15-457d-bc20-9e92cb0344ef"],
Cell[231130, 4859, 2612, 66, 417, "Text",ExpressionUUID->"ff035eed-87bb-4255-bab4-68727a03767d"],
Cell[233745, 4927, 20033, 354, 2896, "Input",ExpressionUUID->"3eb2d05c-f1b8-4f5c-9ce3-d2b78f269336"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[253827, 5287, 182, 4, 509, "Title",ExpressionUUID->"f9e2ed46-a073-4862-b3df-d8e3c2ec6c44"],
Cell[CellGroupData[{
Cell[254034, 5295, 1089, 15, 326, "Chapter",ExpressionUUID->"394a361a-e42e-4468-980c-1f25334104e5"],
Cell[255126, 5312, 436, 12, 162, "Text",ExpressionUUID->"a6056963-6214-4914-80b4-229ad6cc7e96"],
Cell[255565, 5326, 4519, 79, 253, "Input",ExpressionUUID->"b1f78e5d-6216-4c84-bf97-7d9c0723b0b8"],
Cell[260087, 5407, 25067, 462, 1325, "Input",ExpressionUUID->"43f8bdeb-3d4c-4557-831f-ccb7175634dd"],
Cell[285157, 5871, 650, 15, 131, "Input",ExpressionUUID->"2fb738b0-e416-48d4-8612-b79a92090a51"]
}, Open  ]],
Cell[CellGroupData[{
Cell[285844, 5891, 1180, 17, 367, "Chapter",ExpressionUUID->"b9c18e60-3ca8-4dd1-8f59-6e1dce58dfdc"],
Cell[287027, 5910, 1034, 21, 267, "Text",ExpressionUUID->"f4051c61-d3a7-4ac3-ad76-6ff742e47299"],
Cell[CellGroupData[{
Cell[288086, 5935, 941, 14, 253, "Subsection",ExpressionUUID->"93feb52e-3a5d-44f7-991a-8b8a83543d27"],
Cell[289030, 5951, 6816, 119, 535, "Input",ExpressionUUID->"9425d8eb-d551-4a9e-9573-9440b8a7cffe"],
Cell[295849, 6072, 704, 11, 375, "Text",ExpressionUUID->"b9423dc7-1fb5-42f9-9abe-376cf2d3555f"],
Cell[296556, 6085, 1305, 25, 226, "Input",ExpressionUUID->"5115bc59-921e-4ee8-9dff-39b54ddd0563"],
Cell[297864, 6112, 1971, 45, 501, "Input",ExpressionUUID->"e81b5d50-60ef-4a19-ac6f-198fb591ba18"],
Cell[299838, 6159, 3205, 73, 1471, "Input",ExpressionUUID->"1bc686cc-4d90-4ff1-8e6a-31e7eada3201"],
Cell[303046, 6234, 748, 17, 131, "Input",ExpressionUUID->"a5a551b1-c0db-4129-8655-6b520c3ed04c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303831, 6256, 935, 14, 253, "Subsection",ExpressionUUID->"c036dab6-7d0a-47e8-8286-ff8193660cd4"],
Cell[304769, 6272, 6712, 117, 535, "Input",ExpressionUUID->"e04b0768-f73b-4497-8f26-f22d6cdad872"],
Cell[311484, 6391, 705, 11, 375, "Text",ExpressionUUID->"8ff5dbd2-6fbe-40cf-ac01-3ab8c1e998d0"],
Cell[312192, 6404, 1222, 23, 226, "Input",ExpressionUUID->"86352a3f-55f5-4411-8561-839fdff44478"],
Cell[313417, 6429, 1914, 44, 501, "Input",ExpressionUUID->"178d8b0a-e272-45f7-8239-ae63dd5187a7"],
Cell[315334, 6475, 3147, 72, 1478, "Input",ExpressionUUID->"41a599bc-0f7e-4a11-89a8-7169b832a705"],
Cell[318484, 6549, 708, 15, 131, "Input",ExpressionUUID->"f8ca8071-4bd7-4e78-ab73-c56a8de075a8"],
Cell[319195, 6566, 861, 13, 451, "Text",ExpressionUUID->"d4367822-35ce-4101-b1ff-28e9df0a018c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[320105, 6585, 1241, 17, 367, "Chapter",ExpressionUUID->"c08df87e-9e7a-4ccf-8f38-a79c3ae260b7"],
Cell[321349, 6604, 1704, 44, 267, "Text",ExpressionUUID->"dc0ab5e6-1a91-4202-ae89-2fd847fc1484"],
Cell[323056, 6650, 3566, 51, 226, "Input",ExpressionUUID->"3e82370c-0e7b-4fc0-973b-53a6f1fc5a79"],
Cell[CellGroupData[{
Cell[326647, 6705, 941, 14, 253, "Subsection",ExpressionUUID->"7e585428-dbf5-48a4-b0d6-ebb026fafd9b"],
Cell[327591, 6721, 4155, 77, 775, "Input",ExpressionUUID->"822f91b2-d435-4afe-bc90-efc165f0b384"],
Cell[331749, 6800, 662, 16, 800, "Text",ExpressionUUID->"e60ad426-b18f-4ed9-a78e-6c199a40f539"]
}, Open  ]],
Cell[CellGroupData[{
Cell[332448, 6821, 935, 14, 253, "Subsection",ExpressionUUID->"c1ff564c-740c-4f63-882e-9684c661fb22"],
Cell[333386, 6837, 3037, 59, 775, "Input",ExpressionUUID->"67fae132-1b21-42be-9635-8d5990443d60"],
Cell[336426, 6898, 665, 16, 800, "Text",ExpressionUUID->"f2c25e98-27ff-436e-81a3-6d23baf78996"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[337152, 6921, 287, 5, 509, "Title",ExpressionUUID->"ea0679d9-284c-4d8a-b782-4f4cd61ee446"],
Cell[337442, 6928, 1064, 23, 267, "Text",ExpressionUUID->"121ed997-00bd-4a3c-9e0f-dabeec06d169"],
Cell[CellGroupData[{
Cell[338531, 6955, 1257, 17, 326, "Chapter",ExpressionUUID->"26debcf9-b2a0-423d-aae0-c1698133d488"],
Cell[339791, 6974, 350, 8, 226, "Input",ExpressionUUID->"39dd7a70-53bf-4f77-9f6b-1bd2eb0f318b"],
Cell[340144, 6984, 3656, 108, 1304, "Input",ExpressionUUID->"03e4bce0-50dd-42e8-8f6f-99077483f84f"],
Cell[343803, 7094, 4031, 100, 1512, "Input",ExpressionUUID->"765abd0e-a49f-4f9d-8d36-f73d0fdfd997"],
Cell[347837, 7196, 7138, 175, 1382, "Input",ExpressionUUID->"2db249fd-f778-4a1d-a36d-c48e23caad59"],
Cell[354978, 7373, 14089, 303, 1098, "Input",ExpressionUUID->"1b9b67b9-4fed-483f-9491-a6fd931f9f07"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369104, 7681, 1253, 17, 326, "Chapter",ExpressionUUID->"b08b8c75-a92d-4095-a972-d28c5159fa77"],
Cell[370360, 7700, 12660, 347, 4389, "Input",ExpressionUUID->"44eb5cd3-32f4-4ff4-b87f-33ecda075065"],
Cell[383023, 8049, 8148, 198, 1473, "Input",ExpressionUUID->"ed748ccc-d018-4528-873e-3cdac87cc455"],
Cell[391174, 8249, 15112, 320, 1268, "Input",ExpressionUUID->"3a7e7059-151f-428e-861a-37c89eb29c05"],
Cell[406289, 8571, 301, 5, 162, "Text",ExpressionUUID->"bc68e2e5-a685-4dcb-ba82-74ccdedf4742"],
Cell[406593, 8578, 772, 19, 226, "Input",ExpressionUUID->"3790c322-4ab2-434e-b3e8-5a8a224b8f04"],
Cell[407368, 8599, 25037, 526, 1132, "Input",ExpressionUUID->"b9fd7c4e-0697-4e1d-bd9a-2385273bc7a1"],
Cell[432408, 9127, 975, 14, 451, "Text",ExpressionUUID->"aa62a613-0e5b-4549-84e2-60ac73f5996d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[433432, 9147, 237, 5, 509, "Title",ExpressionUUID->"b59474f6-4d3d-4f66-a5f9-214fa2b99797"],
Cell[433672, 9154, 1075, 21, 429, "Text",ExpressionUUID->"8fd89c6e-a8a0-49e9-83df-43fa62bc9ba7"],
Cell[CellGroupData[{
Cell[434772, 9179, 1171, 16, 326, "Chapter",ExpressionUUID->"d53e4a44-0d3c-45e5-af73-0ee1391c40bd"],
Cell[435946, 9197, 4016, 106, 807, "Text",ExpressionUUID->"5f7885ca-efd0-43d5-bba8-139aba784522"],
Cell[439965, 9305, 3477, 86, 714, "Input",ExpressionUUID->"499edfdb-b824-40b4-b692-c5fd92d999c6"],
Cell[443445, 9393, 3889, 97, 843, "Input",ExpressionUUID->"60967b6b-7053-4c41-a970-81df3a5da07c"],
Cell[447337, 9492, 2394, 51, 409, "Input",ExpressionUUID->"f75db863-6f3b-4ac2-8b35-c826a3923179"],
Cell[449734, 9545, 4369, 97, 1295, "Input",ExpressionUUID->"e0315a9b-0b91-4f9b-b813-be27687f7d9c"],
Cell[454106, 9644, 2823, 87, 170, "Text",ExpressionUUID->"6ea4b688-080a-42e0-98c2-0b10fb834fef"],
Cell[456932, 9733, 3777, 104, 775, "Text",ExpressionUUID->"30f831c3-1bd0-477b-a016-29a0d8dc2a9c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[460746, 9842, 1309, 18, 326, "Chapter",ExpressionUUID->"fac18cb9-9014-44c9-9401-9b0767e4fc44"],
Cell[462058, 9862, 1070, 25, 267, "Text",ExpressionUUID->"fc905925-5a14-46f0-b27d-69dd5ca8290f"],
Cell[463131, 9889, 6660, 164, 1871, "Input",ExpressionUUID->"9878fa17-7a3f-4756-8f70-90e8a5e820df"],
Cell[469794, 10055, 22603, 417, 1298, "Input",ExpressionUUID->"d87c610f-4631-4d4b-98e2-6561d7ce5a08"],
Cell[492400, 10474, 1554, 31, 318, "Input",ExpressionUUID->"a79825e9-212a-4011-8903-bbd244e59d45"],
Cell[493957, 10507, 608, 13, 375, "Text",ExpressionUUID->"28b6471f-0151-4e7a-9c8e-f5af45167213",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[494568, 10522, 1256, 25, 451, "Text",ExpressionUUID->"fb01f541-5b7e-4ce6-968c-f1b4d8f6ddd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[495861, 10552, 1190, 16, 382, "Chapter",ExpressionUUID->"749f336b-1ea6-4797-bd7c-8a9a1a6da635"],
Cell[497054, 10570, 1684, 41, 612, "Text",ExpressionUUID->"394933a4-da10-4c46-a379-e0b96b0fb3da"],
Cell[498741, 10613, 481, 11, 226, "Input",ExpressionUUID->"187c630a-4a2f-472f-9873-8ffe88416678"],
Cell[499225, 10626, 414, 9, 131, "Input",ExpressionUUID->"3832b055-70c5-41bb-adcb-00a815174b2a"],
Cell[499642, 10637, 1126, 22, 226, "Input",ExpressionUUID->"9efe0aa6-bc05-47ac-a4b1-0f5365dbf151"],
Cell[500771, 10661, 760, 15, 375, "Text",ExpressionUUID->"840395b6-0666-4570-87bc-ca87da68700e"],
Cell[501534, 10678, 601, 13, 226, "Input",ExpressionUUID->"a6c213b4-2968-417d-8757-d3c12ba98eb5"],
Cell[502138, 10693, 1587, 34, 326, "Input",ExpressionUUID->"2a0f2356-4e33-4c39-9924-66c4c7bc194d"],
Cell[503728, 10729, 704, 12, 375, "Text",ExpressionUUID->"bbfb1fa9-0477-4a98-b818-225315ebeef1"],
Cell[504435, 10743, 2033, 47, 406, "Input",ExpressionUUID->"fbe72b53-ba17-4827-8d07-ea4cdce21287"],
Cell[506471, 10792, 2542, 59, 1473, "Input",ExpressionUUID->"b1fcf07a-4e1a-4274-aa85-12dc3d76e114"],
Cell[509016, 10853, 2057, 44, 875, "Text",ExpressionUUID->"6bd9b254-2017-422c-914b-cb14452d1103"]
}, Open  ]]
}, Open  ]]
}
]
*)


